Shortcomings of Top-Down Randomization-Based Sanity Checks for Evaluations of Deep Neural Network Explanations

While the evaluation of explanations is an important step towards trustworthy models, it needs to be done carefully, and the employed metrics need to be well-understood. Specifically model randomization testing is often overestimated and regarded as a sole criterion for selecting or discarding certain explanation methods. To address shortcomings of this test, we start by observing an experimental gap in the ranking of explanation methods between randomization-based sanity checks [1] and model output faithfulness measures (e.g. [25]). We identify limitations of model-randomization-based sanity checks for the purpose of evaluating explanations. Firstly, we show that uninformative attribution maps created with zero pixel-wise covariance easily achieve high scores in this type of checks. Secondly, we show that top-down model randomization preserves scales of forward pass activations with high probability. That is, channels with large activations have a high probility to contribute strongly to the output, even after randomization of the network on top of them. Hence, explanations after randomization can only be expected to differ to a certain extent. This explains the observed experimental gap. In summary, these results demonstrate the inadequacy of model-randomization-based sanity checks as a criterion to rank attribution methods.

==> figures-invariance/implementation-invariance-gen-2.ipynb <==
{
 "cells": [
  {
   "cell_type": "code",
   "execution_count": 2,
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "Sequential(\n",
      "  (0): Conv2d(3, 64, kernel_size=(3, 3), stride=(1, 1), padding=(1, 1))\n",
      "  (1): ReLU(inplace=True)\n",
      "  (2): Conv2d(64, 64, kernel_size=(3, 3), stride=(1, 1), padding=(1, 1))\n",
      "  (3): ReLU(inplace=True)\n",
      "  (4): MaxPool2d(kernel_size=2, stride=2, padding=0, dilation=1, ceil_mode=False)\n",
      "  (5): Conv2d(64, 128, kernel_size=(3, 3), stride=(1, 1), padding=(1, 1))\n",
      "  (6): ReLU(inplace=True)\n",
      "  (7): Conv2d(128, 128, kernel_size=(3, 3), stride=(1, 1), padding=(1, 1))\n",
      "  (8): ReLU(inplace=True)\n",
      "  (9): MaxPool2d(kernel_size=2, stride=2, padding=0, dilation=1, ceil_mode=False)\n",
      "  (10): Conv2d(128, 256, kernel_size=(3, 3), stride=(1, 1), padding=(1, 1))\n",
      "  (11): ReLU(inplace=True)\n",
      "  (12): Conv2d(256, 256, kernel_size=(3, 3), stride=(1, 1), padding=(1, 1))\n",
      "  (13): ReLU(inplace=True)\n",
      "  (14): Conv2d(256, 256, kernel_size=(3, 3), stride=(1, 1), padding=(1, 1))\n",
      "  (15): ReLU(inplace=True)\n",
      "  (16): MaxPool2d(kernel_size=2, stride=2, padding=0, dilation=1, ceil_mode=False)\n",
      "  (17): Conv2d(256, 512, kernel_size=(3, 3), stride=(1, 1), padding=(1, 1))\n",
      "  (18): ReLU(inplace=True)\n",
      "  (19): Conv2d(512, 512, kernel_size=(3, 3), stride=(1, 1), padding=(1, 1))\n",
      "  (20): ReLU(inplace=True)\n",
      "  (21): Conv2d(512, 512, kernel_size=(3, 3), stride=(1, 1), padding=(1, 1))\n",
      "  (22): ReLU(inplace=True)\n",
      "  (23): MaxPool2d(kernel_size=2, stride=2, padding=0, dilation=1, ceil_mode=False)\n",
      "  (24): Conv2d(512, 512, kernel_size=(3, 3), stride=(1, 1), padding=(1, 1))\n",
      "  (25): ReLU(inplace=True)\n",
      "  (26): Conv2d(512, 512, kernel_size=(3, 3), stride=(1, 1), padding=(1, 1))\n",
      "  (27): ReLU(inplace=True)\n",
      "  (28): Conv2d(512, 512, kernel_size=(3, 3), stride=(1, 1), padding=(1, 1))\n",
      "  (29): ReLU(inplace=True)\n",
      "  (30): MaxPool2d(kernel_size=2, stride=2, padding=0, dilation=1, ceil_mode=False)\n",
      ")\n",
      "Sequential(\n",
      "  (0): Sequential(\n",
      "    (0): Conv2d(3, 64, kernel_size=(3, 3), stride=(1, 1), padding=(1, 1))\n",
      "    (1): ReLU(inplace=True)\n",
      "    (2): Conv2d(64, 64, kernel_size=(3, 3), stride=(1, 1), padding=(1, 1))\n",
      "    (3): ReLU(inplace=True)\n",
      "    (4): MaxPool2d(kernel_size=2, stride=2, padding=0, dilation=1, ceil_mode=False)\n",
      "    (5): Conv2d(64, 128, kernel_size=(3, 3), stride=(1, 1), padding=(1, 1))\n",
      "    (6): ReLU(inplace=True)\n",
      "    (7): Conv2d(128, 128, kernel_size=(3, 3), stride=(1, 1), padding=(1, 1))\n",
      "    (8): ReLU(inplace=True)\n",
      "    (9): MaxPool2d(kernel_size=2, stride=2, padding=0, dilation=1, ceil_mode=False)\n",
      "    (10): Conv2d(128, 256, kernel_size=(3, 3), stride=(1, 1), padding=(1, 1))\n",
      "    (11): ReLU(inplace=True)\n",
      "    (12): Conv2d(256, 256, kernel_size=(3, 3), stride=(1, 1), padding=(1, 1))\n",
      "    (13): ReLU(inplace=True)\n",
      "  )\n",
      ")\n",
      "Sequential(\n",
      "  (0): Conv2d(3, 64, kernel_size=(3, 3), stride=(1, 1), padding=(1, 1))\n",
      "  (1): ReLU(inplace=True)\n",
      "  (2): Conv2d(64, 64, kernel_size=(3, 3), stride=(1, 1), padding=(1, 1))\n",
      "  (3): ReLU(inplace=True)\n",
      "  (4): MaxPool2d(kernel_size=2, stride=2, padding=0, dilation=1, ceil_mode=False)\n",
      "  (5): Conv2d(64, 128, kernel_size=(3, 3), stride=(1, 1), padding=(1, 1))\n",
      "  (6): ReLU(inplace=True)\n",
      "  (7): Conv2d(128, 128, kernel_size=(3, 3), stride=(1, 1), padding=(1, 1))\n",
      "  (8): ReLU(inplace=True)\n",
      "  (9): MaxPool2d(kernel_size=2, stride=2, padding=0, dilation=1, ceil_mode=False)\n",
      "  (10): Conv2d(128, 256, kernel_size=(3, 3), stride=(1, 1), padding=(1, 1))\n",
      "  (11): ReLU(inplace=True)\n",
      "  (12): Conv2d(256, 256, kernel_size=(3, 3), stride=(1, 1), padding=(1, 1))\n",
      "  (13): ReLU(inplace=True)\n",
      "  (14): Conv2d(256, 256, kernel_size=(3, 3), stride=(1, 1), padding=(1, 1))\n",
      "  (15): ReLU(inplace=True)\n",
      "  (16): MaxPool2d(kernel_size=2, stride=2, padding=0, dilation=1, ceil_mode=False)\n",
      "  (17): Conv2d(256, 512, kernel_size=(3, 3), stride=(1, 1), padding=(1, 1))\n",
      "  (18): ReLU(inplace=True)\n",
      "  (19): Conv2d(512, 512, kernel_size=(3, 3), stride=(1, 1), padding=(1, 1))\n",
      "  (20): ReLU(inplace=True)\n",
      "  (21): Conv2d(512, 512, kernel_size=(3, 3), stride=(1, 1), padding=(1, 1))\n",
      "  (22): ReLU(inplace=True)\n",
      "  (23): MaxPool2d(kernel_size=2, stride=2, padding=0, dilation=1, ceil_mode=False)\n",
      "  (24): Conv2d(512, 512, kernel_size=(3, 3), stride=(1, 1), padding=(1, 1))\n",
      "  (25): ReLU(inplace=True)\n",
      "  (26): Conv2d(512, 512, kernel_size=(3, 3), stride=(1, 1), padding=(1, 1))\n",
      "  (27): ReLU(inplace=True)\n",
      "  (28): Conv2d(512, 512, kernel_size=(3, 3), stride=(1, 1), padding=(1, 1))\n",
      "  (29): ReLU(inplace=True)\n",
      "  (30): MaxPool2d(kernel_size=2, stride=2, padding=0, dilation=1, ceil_mode=False)\n",
      ")\n",
      "Sequential(\n",
      "  (0): Sequential(\n",
      "    (0): Conv2d(3, 64, kernel_size=(3, 3), stride=(1, 1), padding=(1, 1))\n",
      "    (1): ReLU(inplace=True)\n",
      "    (2): Conv2d(64, 64, kernel_size=(3, 3), stride=(1, 1), padding=(1, 1))\n",
      "    (3): ReLU(inplace=True)\n",
      "    (4): MaxPool2d(kernel_size=2, stride=2, padding=0, dilation=1, ceil_mode=False)\n",
      "    (5): Conv2d(64, 128, kernel_size=(3, 3), stride=(1, 1), padding=(1, 1))\n",
      "    (6): ReLU(inplace=True)\n",
      "    (7): Conv2d(128, 128, kernel_size=(3, 3), stride=(1, 1), padding=(1, 1))\n",
      "    (8): ReLU(inplace=True)\n",
      "    (9): MaxPool2d(kernel_size=2, stride=2, padding=0, dilation=1, ceil_mode=False)\n",
      "    (10): Conv2d(128, 256, kernel_size=(3, 3), stride=(1, 1), padding=(1, 1))\n",
      "    (11): ReLU(inplace=True)\n",
      "    (12): Conv2d(256, 256, kernel_size=(3, 3), stride=(1, 1), padding=(1, 1))\n",
      "    (13): ReLU(inplace=True)\n",
      "  )\n",
      ")\n",
      "Sequential(\n",
      "  (0): Conv2d(3, 64, kernel_size=(3, 3), stride=(1, 1), padding=(1, 1))\n",
      "  (1): ReLU(inplace=True)\n",
      "  (2): Conv2d(64, 64, kernel_size=(3, 3), stride=(1, 1), padding=(1, 1))\n",
      "  (3): ReLU(inplace=True)\n",
      "  (4): MaxPool2d(kernel_size=2, stride=2, padding=0, dilation=1, ceil_mode=False)\n",
      "  (5): Conv2d(64, 128, kernel_size=(3, 3), stride=(1, 1), padding=(1, 1))\n",
      "  (6): ReLU(inplace=True)\n",
      "  (7): Conv2d(128, 128, kernel_size=(3, 3), stride=(1, 1), padding=(1, 1))\n",
      "  (8): ReLU(inplace=True)\n",
      "  (9): MaxPool2d(kernel_size=2, stride=2, padding=0, dilation=1, ceil_mode=False)\n",
      "  (10): Conv2d(128, 256, kernel_size=(3, 3), stride=(1, 1), padding=(1, 1))\n",
      "  (11): ReLU(inplace=True)\n",
      "  (12): Conv2d(256, 256, kernel_size=(3, 3), stride=(1, 1), padding=(1, 1))\n",
      "  (13): ReLU(inplace=True)\n",
      "  (14): Conv2d(256, 256, kernel_size=(3, 3), stride=(1, 1), padding=(1, 1))\n",
      "  (15): ReLU(inplace=True)\n",
      "  (16): MaxPool2d(kernel_size=2, stride=2, padding=0, dilation=1, ceil_mode=False)\n",
      "  (17): Conv2d(256, 512, kernel_size=(3, 3), stride=(1, 1), padding=(1, 1))\n",
      "  (18): ReLU(inplace=True)\n",
      "  (19): Conv2d(512, 512, kernel_size=(3, 3), stride=(1, 1), padding=(1, 1))\n",
      "  (20): ReLU(inplace=True)\n",
      "  (21): Conv2d(512, 512, kernel_size=(3, 3), stride=(1, 1), padding=(1, 1))\n",
      "  (22): ReLU(inplace=True)\n",
      "  (23): MaxPool2d(kernel_size=2, stride=2, padding=0, dilation=1, ceil_mode=False)\n",
      "  (24): Conv2d(512, 512, kernel_size=(3, 3), stride=(1, 1), padding=(1, 1))\n",
      "  (25): ReLU(inplace=True)\n",
      "  (26): Conv2d(512, 512, kernel_size=(3, 3), stride=(1, 1), padding=(1, 1))\n",
      "  (27): ReLU(inplace=True)\n",
      "  (28): Conv2d(512, 512, kernel_size=(3, 3), stride=(1, 1), padding=(1, 1))\n",
      "  (29): ReLU(inplace=True)\n",
      "  (30): MaxPool2d(kernel_size=2, stride=2, padding=0, dilation=1, ceil_mode=False)\n",
      ")\n",
      "Sequential(\n",
      "  (0): Sequential(\n",
      "    (0): Conv2d(3, 64, kernel_size=(3, 3), stride=(1, 1), padding=(1, 1))\n",
      "    (1): ReLU(inplace=True)\n",
      "    (2): Conv2d(64, 64, kernel_size=(3, 3), stride=(1, 1), padding=(1, 1))\n",
      "    (3): ReLU(inplace=True)\n",
      "    (4): MaxPool2d(kernel_size=2, stride=2, padding=0, dilation=1, ceil_mode=False)\n",
      "    (5): Conv2d(64, 128, kernel_size=(3, 3), stride=(1, 1), padding=(1, 1))\n",
      "    (6): ReLU(inplace=True)\n",
      "    (7): Conv2d(128, 128, kernel_size=(3, 3), stride=(1, 1), padding=(1, 1))\n",
      "    (8): ReLU(inplace=True)\n",
      "    (9): MaxPool2d(kernel_size=2, stride=2, padding=0, dilation=1, ceil_mode=False)\n",
      "    (10): Conv2d(128, 256, kernel_size=(3, 3), stride=(1, 1), padding=(1, 1))\n",
      "    (11): ReLU(inplace=True)\n",
      "    (12): Conv2d(256, 256, kernel_size=(3, 3), stride=(1, 1), padding=(1, 1))\n",
      "    (13): ReLU(inplace=True)\n",
      "  )\n",
      ")\n"
     ]
    },
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 288x288 with 1 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    },
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 288x288 with 1 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    },
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 288x288 with 1 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    },
    {
     "data": {
      "image/png": "iVBORw0KGgoAAAANSUhEUgAAAS4AAAEuCAYAAAAwQP9DAAAABHNCSVQICAgIfAhkiAAAAAlwSFlzAAALEgAACxIB0t1+/AAAADh0RVh0U29mdHdhcmUAbWF0cGxvdGxpYiB2ZXJzaW9uMy4xLjIsIGh0dHA6Ly9tYXRwbG90bGliLm9yZy8li6FKAAAgAElEQVR4nO2dyY5sWZaW1z7HevPeb9zo8kaXpEhUKto5ICaICY/AhCfgFZgzYcIb1AwJJiVVDRACMUJiUCPIjEoqMjJu3MavN+bu5uZmds5mkJkC3f/blubkoHKH/m94/PR72/ajf631r5RzDmOMqYnmr/sGjDHmqXjhMsZUhxcuY0x1eOEyxlSHFy5jTHV44TLGVMdg1x+//Lf/RnIl5r/UtW50s39KReppo27q4c66se5I5+uHum2w5HvsB3rO9lH3bdd6bLPV/TYzeBhgsOL7aTrdtj7UczYbOHYD54TbyQ29R74f2jfDORMc3sE40BjS+6bzRfB40/3QHGi2fE45H/07Lw0r3Oe+16H5k2D8txN64YVzwrzAdwH70XM3nd7jvsdGRHQjvdH1MWw70mP/57/+V8Ufk7+4jDHV4YXLGFMdXriMMdXhhcsYUx07xfnJG13X5t+rOrqdqoY2uSYVnkW8wYPu2w9BFAaheHinaubjiT7WYFm4H3gDfavXoeObjW4bTVu4iG4aXz7y/Qz1BbWPI9mWoMaUhN0EAjAGQ0BEjWDBfzPTe6Rgw/BOVertTN/P+lC30ZyIiBjd6DnpXRDbqQ42zUd6F6sTGNeImFzpS6dgAwWBaI7Ts4yv4d0uOQJA470+UnW+Xev7pSBHN9HnHt7rtek3ExGx+Fzn7mgBwa8VHl7EX1zGmOrwwmWMqQ4vXMaY6vDCZYypjp3i/GCp29r1fsLj5A2LzwEiXgeC9HCh4mHqdNvgSm9y/EbFyH7E4urmSMXDPKD70dR5Chb0Yz0WM9oLenJ7p9cZJ8qch4DGaL//Q+29pj73Y54KGcZ2dKX32DyAWAy3k9NEz/cUL0vQgNtbuJ9bVXvbQ712cAxAGF/pPImIGF7AjwQE9u5grLvBPKP5SFUNzSNEYiKivbyH+znQ42G8KDDQTfW3NFjou92eTPF+qBJk8LBfZcou/MVljKkOL1zGmOrwwmWMqQ4vXMaY6tgpzlMm9vSNqmgzEs3/17d80kZF8tEIxPTFrR7bg5I61EdIA8ich20REYMheH7AdfLyQbc96LbRybHuB+8nzVnMjI2Kpu13MBBjCCrQu3hUIT7fLGTbYD7j+2n0f1u+BwEYoOcez/S5abzousXrwDgkGNfmSp+bniXDGAyPD/e+n4DnbiGQExB0GdJ8nGpQIbf8ftKdBgsG7670+AdIVW+hgoGuA8GCwWu474g4Ti9k2/pE5+7j8dO+ofzFZYypDi9cxpjq8MJljKkOL1zGmOrwwmWMqY6dUcXhPUQPIN2/h7KAODvBc6YtdQPQbc2xuuf3EA3LKy0tSnONjlBUMCIixhDxgyhnUFQI6O81qpMmUGpS8JDKa+hEsIF6CPLjgihVDPRdJBibfHnN99Pp2CSKXh5q1C0VIl9yjTuIUm4LHSeGUHoD0TCKSqcRlNNAxC56HUOMwpWOJyCaTnMqQ0Q7wRjEbSGyC+NN0UuM5MJ7DPgt5Ns73Y/uMSJGL3Ve5eGZbFudaknULvzFZYypDi9cxpjq8MJljKkOL1zGmOrYKc6PyRNrpeJxuwFh7uoGz5lJACQBGEpQEpW50EWgJCEdqidRRESegbhKJTpwLInueaUiLor9cI2IiATiag4QpEEsRmH/2SlcBJ6mIDInEMn7hYqzDY1rocxqL8Ys1pIYTsI5vQs6Nk2hBAkCQ1SKFcHlU5kCJzQHDue6H10Hgld4vijMgQRlWxQcgrHGwACMNQXJIgLL58hfrGO7syL+4jLGVIcXLmNMdXjhMsZUhxcuY0x17FRPqRlEnkL2MXg+YRZuBAvxIOJmEIATeDkVr/M+BTETfZ/A06iH7O4GvLfSgQquGQIVKI5GIcuexmFPcbWBDGs8tpAZjteGMaSqBhqbBNuaU6iyoAzw3xOcZ2OYF1QZQKJ3ROQ1VDXQnIL3y1n7OjbkGYbzJCISBJsyVHPgsRD8wgx7CixtCu8HfncJGr08FX9xGWOqwwuXMaY6vHAZY6rDC5cxpjp2ivObGQiz0Ik6kRhZEDMjQyOK0r7v7wdZ6ZQFTjYp/bvLva4RUcimJnEfbFsyZb5TRnIhMxwtbEAgxfuhd0FCKln0lGx7wEZm8PGHep09m040Z5rJnycgCpfEcLLpocYY1NyC3iOJ4WS9VAjuYJb9o2aR9/dqq9TCdajxB2alQzZ8RESa6LyiqpE01HPic+8ZYMnU5CMCfyPdFIIkT4zF+IvLGFMdXriMMdXhhcsYUx1euIwx1bHbdwQSrDvylwdayCCPYBsQzFQuHC/nI493ssQhK5cItvy4hS7a5J9OXt4g9sYcnqVnj+6AzflRBfu9rXIGet8k4BY7R0OW/fbTc9m2+Bufyba7H+k5V+d6vslbfY8H33F29XCp20cLDQIMrlV8bl6+1RNSx3QSn0viPL038N9vYJ71V+rHjr74sI0CPhERiaoiYP5Qxj/aA61AnIcKlqbQCX31iQYvMvwU8xM/ofzFZYypDi9cxpjq8MJljKkOL1zGmOrYKc535LCyBQ9p2JaXBSsNajAJzVrRI77g+70XJ5DhHMGBARI+yRIF7G8IaoxKlkGl6+CelFmO/uAgCl9oFUHzTJt0RkSsv3gm2775ZzoxTv74QrZt7nW/7TuwJrrQZ16d8//U9ZG+jfuPVEA++Vr3G/0M7GFg/PE9dnw/KJKTzzpYxlAVCVcwgEBe8PPH5rrUjPb3ABvCFno69EOY+1S4UYhVlfAXlzGmOrxwGWOqwwuXMaY6vHAZY6pjpzjfgptGhmzx7YmKsMOXBUGQLF5I+L7mhrLCno1IMaM92HqFMu/RwmYJPuLklU5e3ng3LK6iEAv3SPYw/bHutz3SzPmrn7DNzuIr3dZ9rBPj7Sv13x+800DM4WsQ1z+lbHj+nzq60eMfwbK+2ei7+OC/P6GR6XugP3xwRQZVOsQp9CfgE+o2CmgV7jsN9uys2uxpiwTzkaySElj5RHDgbn0Gz1P6QRTwF5cxpjq8cBljqsMLlzGmOrxwGWOqwwuXMaY6dkYVt1Cd0Ww0N78DzydqnhDBPkAN+BdhOQSAvl3UAIF8l0pQlPOeOhZDFKYHjy66RqF8CUs2oHlHHGmJxe0faXnOzZcaSVt+ou+2fwbPFxFxr+/i4C+glAeCbo/P9DrLj3VsDr7SCPLisuDH9o1GzdanOicfF1Amcw6NOt5oqRI1b0lUBhSFZiQQBeyhw3SiJiEr8MmiTtSl+4GoPflscfMXiIhjIxJoJlPwuxvd6PP0I10v1ge7rQHlHp60tzHG/AHghcsYUx1euIwx1eGFyxhTHTsVsQYsn/oRlE0MVJijjsURwaIiGPxj12oq29m3CzaJ3gXSCZRnQIMAbDBBzQqe4iNGHYEhUNGdqXi9+FzH5u4LeN/H+s4mX3NJyxCsl6hEZ3Cv72J0Qz5k+n5uf6VeaYM7/p+6OdJr//iPXsq2i5+90GtTF2wo5aHmFChcR0Sa6PEkpjdX0CSGSmwOodzsBsrSKGBTArt1wznhGRvq1E33DR24IyLSGuY+Vd9xRV4Rf3EZY6rDC5cxpjq8cBljqsMLlzGmOnaK8wl03Waj4mh7p148ecr+TmmrJ83vrnbdxv9zcRAFIRMfr/sEMROzj8kfDMRM9G0iYfcYqgUioqGs67ne+9u/p+J8hstMXsM9fq/bKMs9IiJTB+apKqn9GjpUv9Px2sx12/kXOv43f6HdsiMitnO9z9tHnWvHv4CgzaV2jkbhGrylMNM8WJSmxhh0Tspobyi4A3MXg1cRHBwif7pzNTFDz7p9A0tUQRARGapqugnMqT1txH6Lv7iMMdXhhcsYUx1euIwx1eGFyxhTHTvF+R70yG6ihwzA6ibevsNzZhJDQVDE7s8gADZzEKnBQgRFy4iIG0gNp27ClNG+oW7S1NVbBdymYAOSwa7m8SN9xs2BHj+802dcfqTX6Kd6j5NXnBneQuyj/RYEf5gC939Xn3sy0xOuNtTcBG8n0laf+/X3KjT/rf+9nxBPwnUzgcASdaKOiKDGGNQc5RHGG4JAPdkvQbVJqXkHZbVjF+2H/ZqEYPMOohC8oOObDfze3cnaGPNDxwuXMaY6vHAZY6rDC5cxpjp2d7IG3bEf6lq3PVQxcwSieUTBix7E/dxDt1yyGwFrmUTZviVxHqxO+isVdpvzMz0l+YiTZzhkV2cS9iMigdib4NZHC8hUv9JtV39H3+PsGx329Qm/Hyh0iA14vM//Ss/Z36tgu1zClAOf/gPoWB0RsZ1B9QQ4waQ7eOckIIMtUu4p0gC+7xERQ3iePYM2BAWlqLN6Piz8vmYQWHiAOQVd2NFyCqo+uFM32N9ERD/W9zO+1MDA/YcwiDvwF5cxpjq8cBljqsMLlzGmOrxwGWOqY6c4P3hQwXZ4VbDTeA/KFo+I6O95+/s0pcxguQ6IppTtC/YsEWxXkvb02SaBsyf7Gwgg9DfgQR4RDWR3D2/AA7/TQEUH2vPslzrEHdjSpM9YfP7bP/pOtn1zo4GK9ccq4n4+07H+5c8+lG1HPwOvc7DJiYgYHOs4jL6HoA0Fd2AcULCHjHaspohgQXusAjnZKqFPO8xTrCy5LfRQoD4IEIAKqkyhoAJFZ6AHQul+mrn+jrsjqCzYL3bxf8/7tN2NMeavHy9cxpjq8MJljKkOL1zGmOrY3RC2U1GwuVURN4MNCDZQjYgW9kUrDxJNqXEs+HZnEEzJ8zsiooGGnukQ/OBJhCUvb2owCvuRr31EYCZ3e6nWOyd/qQLn6kzf2cnXqnquTlRovnzOPQL+x8WPZdsUPOuXP9H3e3er7+Kj/6rXvv9ErzssJKqPL/X4059DjwDoeZAoMET+8jD+/anaDUVENG+gXwIFh0rjLReCefaox3YUlIqIhiovTjW4Q3Y8FLyIic6pvNJ3RtUmEREt/B66Ofy293TP+S3+4jLGVIcXLmNMdXjhMsZUhxcuY0x1eOEyxlTHzqhiNwLvowMoXcASm0IzCPDtacjMnyKIVJ5DTTk2UJ4Dkb2IiHSgvkYJ7p0iKWkMZSn7dhIuvh+IAEHZxfjnr2Xb6FA9jdKeTRE+/G+FTt8QfaIo8qt/qGVACd7F0V9qBDn1OgZNIQg3hMqS8Tt4RvKR2rPreYZyrATjH1Hoek0RdZrjUGKToCkLFT8VO7PTPIfyJ7qfDCVs1GiD7jGdwLyNiO1z/b1vDyhjAA8v4i8uY0x1eOEyxlSHFy5jTHV44TLGVMdOcX51ouvaCkztqTNt+4pb0+YRXHILYh/4+5CcnUn4pv2glCYisOQDdUIQexESR/ct9whu9JHv9F3QtoYCA1TGQby+4O3w3tKLj2XbcEnNO6D0CnytRov99ivRQElMvNNSnB7eGQZJYKwTeFBFsBDfwbUTBDQaaIIRcL78Wku+sHFMBHpl5Vvo1k6/G2j+kud6P+kOyo1avp8NeG9tp7//95K/uIwx1eGFyxhTHV64jDHV4YXLGFMdu8X557pteatCegdWTuPXnEmb1iqkkk8Sev5cXOqxZPoPXYOpKUZEsJhe6notu8F+5PtFWc4F0bynSgC6NjxjXkHmM/iNUSOTkl9ZOgQfKsjEpsYqk7d6zu2hirXDWw0AbA55vFbnOl6ja93WQEAEG7Bghj10twbft4jATtY41+CdYRMM2NaD91ZD/nDBlSAZunCTuE/PSJ3VsQqA9ouIAYxtAp+/zazw+yzgLy5jTHV44TLGVIcXLmNMdXjhMsZUx25x/hMV1ubfgRgJicuPH3FzgfYBMsPPVVAcXKmA3FLGLoncZOMBGekRhYz6FrKpocM0NdDA8w3BGmTOmcZpBtnUlN2fYRsFNCBbHK9byMQmC5N+rNso+71d6P2sPtBITruC90hjEBwEGFzDvKB3Th2dqdHLnk1ZIgqZ92B3hFZJhzrv+5nez+BHn+o1ICj1mwvpdUA47xZg3QPvjOZeQ3O0cD/NRsd2A9fpB0/rluEvLmNMdXjhMsZUhxcuY0x1eOEyxlTHTnE+hipyz96q2Da8hSzeQvL57edg2wHL53SmQurgHjKfQYwc3Kiwn8j6JCIS+GznBzgeMpJJ8E9kVQIBhFwQM8njm4TPZgzlCmBpkhJcByxjyHYlItDWhnoM9GMQhcc6hmhpAmL4cME2RC2cMz1SgAXeOQRtEvj5U1+FgM7YERFxDV3YwUsefw6X2v05XUMmP41ryXOe5sqRduZuzk/1WBL297TowWz64EqJzVzvsS+49JTwF5cxpjq8cBljqsMLlzGmOrxwGWOqY6c4n+7BLmQNQiFklW9BXI+ImL4DkZyy0kFAvvtMxfnJJdl7QACgkJnbD09k2+itivPNSrOPKcMaxewDEOwL1jkZhF3yrKeM+PZUn4WuTeNVtPKB7dtjyDaHYU1bmiu6HzUI7cb8P3X6SscmIKsd3/nVje4H10iPOu8zZd0HC/7YDJmCJBtotgvVDw2Ma6mPQb7RKgK0xTmHBr5QPdHDu22Ptclrf8KVMpsDWGLg9eSnJc77i8sYUx9euIwx1eGFyxhTHV64jDHVsVOcn31LgiQIrhvdNrzhBpo9ZD43IOKuzsCb/F7329cSBUXC4Kz9+EDF/eG17thS5jwIswn84YviPAjnZC2DnuHktU92PhRAoKBABN4nWZAM78Hj/Qaa1m5V2KWATz9ktTaBTUqG7HcSyNEyiJ6brImgQXFERL6HJrNQ1ZDGIPg3sB9eQ8X1/IQmww2I6XGmPSEyzBXy6c9rCFR9+wqvPW21efD2UJ/74bxQmVDAX1zGmOrwwmWMqQ4vXMaY6vDCZYypDi9cxpjq2BlVnL7ViFKzhSgTRAop2hfBEal2peccLaDMZQjrLIRhqNxosOT7aR4hSgXXuX+hEanBuUZcGoiwbud6P7NfcZSKIpXdh1ry0b5THyjqgk3eSRhBLEQ5qZM1jUMCz6gMHZ2bzZ5dwqHkKyIiD8BvivyhKDJIkI8URoa55Cfg/STyXyMvsBmUpp1oBDDd6FgX/dPgeTJ12yYPM+q2TeNATWKgVCki0IuOOlk33Ai7iL+4jDHV4YXLGFMdXriMMdXhhcsYUx07xfl2DaL5pfrz9FDOMPzuEs85BOGzAy8fEoAHayixgXKhlsRV8qCKiGYNQiPsOrrZL1iwOdR30Y30fpYvoPlGRIyn1DkaGihAU4QBlb6QMNtA6QsdGyzs7sv2A23S0D7qeFE5FjbViIi0glIXKku6gCYPUL6SJtCABcppiiVRp1o6EyR8QwMWIsNvKQ1gDIp+XNC8A4IkWFoG+9H7yfC+0TMsIpZnGkToJhTcwcOL+IvLGFMdXriMMdXhhcsYUx1euIwx1bG7WQZZapEwB12iM5jsRwRm3TYgAA/AU6t9pYIriaaDQxW+1y+gc28UOkqDcDl4ABEfsuR7EDhHC92vgezhCM7a3xyoON8PICO+fSbbqKFHc6dpys077aocEbH+VEXXxRc6Xse/0HFYP9d7HF/pfqtTPV9byLBvwBere3uh+4EnVn4EHynIfM8TyKYv+HGh1xo11oBM/v5CA1jpDoIFcL58zmI4VhZc3+l+4PFFWe6UTY+BAfCHiyhkycPYUkXOLvzFZYypDi9cxpjq8MJljKkOL1zGmOp4elo0WXaAkE4NHn79B7DJANG0uYc1lURByoi/XsimMTWNiIgehPzuSIVdyu4m4XHwAEI8iPipIEbSu6Ssfcr43873G87+FLKZfwIZ4BFx+VMVhpefgfUO2KmQXVH7qOe7/1jHenpRaLYCVRYNdKjubsEKpgWRewbZ9A9q0dLfqsAdEZHmUIVAti9PaG4hQMAHRfOISEvqhA5VEdQwhe6RsvaBDJ3VIyKGd3AdCIitzgq2QQX8xWWMqQ4vXMaY6vDCZYypDi9cxpjq2K28gX6MXtUj6NILgntERICHdQLxMN1C994VZOMnCBZQp91CsKBZ6jmbaxV222cgXkNWeh6qyNhNoDLglj269z2exobebQsZ/1QRURJHG9BrD78GG6NbvaHtXO/n5isdh9Uzyq7m/6lkodR8+alsa795Kdu6Gw3axHfagbmnQA4FlSIiqEIEBG3yl98byvinjP3g312GfgABgQoKKvTXGvggqLN6REQP83n5EfjiF3oMlPAXlzGmOrxwGWOqwwuXMaY6vHAZY6pjpzjfD1Uwy2Pwr6bMeWq0GcF+3o8qVJPI2Bxrs0wSFIOak5YyjSnLGaxymtfgoU82INQEFbKzewho/PriKlQPLyFQAaJnHun9tA/6LFu4nzFY70REjG90+9Xf1Hu/+mOKFui2yWtqEKrzZw1DHRHRzfT9tneFZqTv73eiVjCYLQ5jUBLXaa6QlRB625PgDxZPGSoDouCB30MGe3OigaV0AD0PKAhAASho/tovwSYnIoavNSDSPFP7pQ0UIOzCX1zGmOrwwmWMqQ4vXMaY6vDCZYypjp3i/Bb0RBLi2wU0ib1iD/Pmg3PZlraQaUye4eAFThYkaHUDAYCIQmNMEK8DMpXJt7t/A/7n0Ii0+VAFyohgv/I37/Qez9VDP831/VDm8vpY3/fti/3/h33xz38h2/7kx/9Btv3p8kPZ9l9ufirb/uw//X3Z1hUSze8/1mccfc+BBQEy2hsQqanyokSa6DwlkTvfge87zKnmSJvoknVO6feVIesfG8pS12NqmFsIar1PMy8MGAQbJhf6fpYfwG9u1/WetLcxxvwB4IXLGFMdXriMMdXhhcsYUx1euIwx1bG7kzVU06RHKJGh0hfaVoDKJigyuLdjD0QkqQwoItDDCqNCywfZRmUOFKVE76NFofkC+RqRlxhEUwdv4BlhHPovNQLUFSq0BlDJ8XapkbiDRqNC/3SmXlfEn3+mkcb8DdeADKEZCY7hEB6I5gDNPWgkgaVlETg2mSJ2MC/yg86poLI2iDRjNDMimn1/d/SMYyjdg0gjUbqf9anONep8P7l2J2tjzA8cL1zGmOrwwmWMqQ4vXMaY6tgtzoNeloe61m1PVJgb/YrXxAzNBbAkAbyK8pREdxDxoUwh3xdKftbqX4TBBrifZgYCMnUdJnGemixEsNhLAjI1SyCxF5qJTN+oL9XicxZXHz7S9/two+L8V3/+L+Haeuz8SJ+7HeiztFccipn/FQQ1LtWvKkG35JioUJxJ+AbvrXx5hfeDTWGOtdt2gvnTQikPdta+h3FtuLlJmoGf155dtBOUC+3rlYdd5iNicKclTJsTfcb8tF4Z/uIyxtSHFy5jTHV44TLGVIcXLmNMdfwOPy5VzKiTcE/NMg5UoIwodKMGkZLEa+p43ZMPEIjhZPofEZhlnw7gfsiXCLKP9/ZyIhE/oihyvk+i4zEooanvk5faqXv2ilPn34E4n6/3y6Y++FCF9PtbPbZ9qWNw9JLHK1OQhLK2KXgB8yegqUumVt8UQCqA3d6p2QbMHxLiuYM7q9kpwe9zoeNNcyV99Fy37TvvoYFGBI9XP3iiEg/4i8sYUx1euIwx1eGFyxhTHV64jDHV8Tsy51UgJUuKZvMEsY2yyMkyZE87DVx6qftuofMvZvJD9nIG03966rSvxU8hWEBCLFrd7Hmd9OxMtlEDjcNvOaiQWxLt9fgeZlI31gz9s3t97pOvVdhNW7Yham7BZ4fEYhKVjyCjnbLFySanBGWWg31OGui1sQs2ie4FIZ7ABhxn2lgFm3dcQwXCFIIKEBhKpZgU/LapImczf5pg7y8uY0x1eOEyxlSHFy5jTHV44TLGVMdOcX4IDiLNUgXF/oD8vVl8JvGahO99BUkScSnDnjr8lshLEsj3y1Tfm5I3OAQv8olag6AQD/Yu5GvegH/+ZMXBi9E7zUpvVuDJD4J/kD38rdoIkR/75kfa8TwiYv1Cheblc+2Y3XQQWNrotna13xjOfl4IplyBoE1d2Cm4QwEoyECnTtb5ZoH3k+bQmZuqS2BeUJUFdoWn4AX1eYiIzbne+3YKlS1P/Cn5i8sYUx1euIwx1eGFyxhTHV64jDHV8eTM+TyFrFkQQos+15C93J2qoNjegpXHqwu99rEK15mE9IJ4mCgwAJnPmNG+Z1YxiZ75DkTqiGhONdt8e6gi7uBCrUrIUqcD8bgBsbcp2La0IBaThUmiBr7g507Bh/7ZsWxbPefxuv9Qj18fqVg8uqWGCbAJvNs7aIw6uoIASUS0F5d6TporFJQ60nlPmfPUjLgECfF5qsGzdKbzrIH5jP7yUC0QPTfMxXkB68rgwQ1hjTE/cLxwGWOqwwuXMaY6vHAZY6pjt+c8iJT9QNe6wTVk3JbEeWrguoG0Wcp0hyafGTy60aqkIB7GqQrDmJW+ABsQEC5JXCVhNh2yJz+9HxLi0TP8AIIcVIEANjClSgfybiebHRLs0VqG+gaMVCAvZbRvp+CpDrGYIdjnPJzD3AVRmIT99SkHC2Y0jhCUoGBMgt8IieuJPPVLlSUw99MVVDrQeJ0c7XeP1NPhiIMXHTSQpooKGsNd+IvLGFMdXriMMdXhhcsYUx1euIwx1eGFyxhTHbv9uJbgaURNDCiSNiyECcDLKR1AJIU8tag7MUQ5MzUwgKYYERENRYU6aL5AUTcoDcJu0tTdutSJGLb1r9/qRohUUikPdvU+hlKlUjMRKl+ZaAkSRb7oucnXbPUcxp98oIKjhatnut/bf6Db/sU/+c+y7T/+u38k2xoIaK+PoHwpIsbP1R+M/MqwY/ZbLRfCMrtDjRaTb1fxeIqI09hQ0xr4fdBvO1N5V0R0EyjxGsIsf1rFj7+4jDH14YXLGFMdXriMMdXhhcsYUx07xflM2fqQwt+dqSg8glKciELTgDWUFYCYToJiQ6LnkZYuNAU/LippQeGSBEkSTUlUvgVxlITQwnbyNqNtJJrHBoRiKiEpQc07wFMtyNdsrWPTw3hRRGJzwGLv7C10Ru5039mFjuu//9U/1v3udD8KSrWPXILUvmkq6OYAAAt3SURBVLnSjTCG3ccaQWgfoLEFzT0q0SoEv6gbdU/lRtQdnbrMEzT3bjm40w8/0G3UG8fNMowxP3S8cBljqsMLlzGmOrxwGWOqY6c4T6IpZTRn6GxL3aAjIuJYhd1+pkJh04E3EInhjyoKJrh2noFwXdqXGlmA1xV2tyaPLvD8KvXpRt8maGRBHl+YnQ2Pgp26STSPiLxQLzDsRk0iPmTj0/w5uFM/t/UL7mR99VMdxwbiD4sX+s5aiBd1Ix2J6YWK66NLns+ZhHPwfmtfvdP94J2TnxsFkCgAEMEBmvZMs/sxSEa/BWjUgc07Cl3dZ9/rvv1Y58rdp08IGIW/uIwxFeKFyxhTHV64jDHV4YXLGFMduzPnQShsb9VOowULGrR8Cbarocz5AME/eggCUFdlEuJLzQXIkmcKx1PHbDondK3GKxfETMxoBnE+T0CIp47FUxU90y00Nyk0y2iONUjyFJue9+lvQOyH7P4RBR8i4qQ9k23rYxCaexWAB4/QqAW6sA8hCxw7q0dEogYuMPf7m4UeO4eAD52PrIUKzSlQtKcGNWB1g/vRuFLXc7jviIgM2zczPZ6CJLvwF5cxpjq8cBljqsMLlzGmOrxwGWOqY6c435FLCljYJPChH4IIGxHcJfoBss0hmxrtWCh7nbovU4ZzROQjEEjJWgb8wcnbHq1B4B7TFHzfI1AgRasT7IKsA7Y9023DO8hmBvE4IiLN4D7JuidD0IWyuD96rsdS5QVk7EdEjH+u72IM43VIlQAk+IP4TP7pCSoiIrgPQiILJZoXMH+6xX52TgnsayIimnMNXlDlBVrdUBCIrk3Bq0Ln+kRZ/zAMWy5sKeIvLmNMdXjhMsZUhxcuY0x1eOEyxlTHkz3nu7FuHC3//zOpf30XYIkCmeUksJP3OkEZyRERiZp37glmlZOVC4mehQasJHyj5QyI+A1Yp6RTvUcSw0u2NiTO5/MT3faLX+rBZMdDARZqbloaVxKaQahuTtRKCIM7FLS5VOG6K/RQaKCigqAM9DwEOyc6mJoWF4JNNH/IeqcBm6YMVR/UMBn7HcBvISKim8ASA7GdlvvbFvEXlzGmOrxwGWOqwwuXMaY6vHAZY6pjpzg/AD1y9E4ze5slKGsFWxKyuSBQ0IbGqnjsOXhsl8R5ytAnIPsdAwiFRp2yX2F77lX47M9UAG7udBz6l6/0OtTw9kTPl9aF+wZRuZ/qvs2eTWYziNz5HrK4KWM/InoQkPE64IuO7xwy2qmqIW0KwYIENjRgJYT2SSSwJ3huyj4vVV5A0Ad94zdwP4V3LvvRb5NsciJieA3Bi6Rp8oPHPZvR/gZ/cRljqsMLlzGmOrxwGWOqwwuXMaY6vHAZY6pjtx8XVIEkiqRR1+pSMwhqrFEqX3gf8rUi434y/S9EhbD0hsqVMPqk0ZH+QP3KooUIzoqfGZsYvHwrm9AHCiJ72G0bS6e4MzI1QWiocQS9H/DjoohbM98zkhbBTT3Qkw081cBTi8pXsFyoECXH8il4lxhppHGg/WisC/5gQVHtKbwzujadk54PxrXcLANKneCcPey3C39xGWOqwwuXMaY6vHAZY6rDC5cxpjp+hzgPwtoIDqFmBwWxl8R9bL5ATTXAQ6h/Cx5UVO5xCoJrFJpWUMMKKpsgnyMSOEk8LpVEUcnGA3Qypo7X0KQBuyCTgNsXxPkraMpAAjkFSajpBARy6D0mCnIEzwH2oIImD3SPFBga6n7kXxXBHlbUExylZ7o2zRWaj6USKxLTqWk1XZu6YDdQ3nMM/mBbLhdaPddxXJ3pvFgfWpw3xvzA8cJljKkOL1zGmOrwwmWMqY7dzTLgr5tDFYW78bme+BqyqyMi3ahSmKGrLoq9z7RJAzZfgCz5TA0ZoiBy034FcVauQ6IwCfb0fBEoxPZLFYDbGYjXJFLDcyc4FoXrCG5kcnmt+9E7p6ALQYGBQuUFPg9VOtC7AMEfPbFovKh7c0QEjDeK7nQ8NROh9wgeZjjvI6IH4Tyf6rZE9/0A40CC/cvXer6CP1i71t/scKnfS914z7nyG/zFZYypDi9cxpjq8MJljKkOL1zGmOrYKc4n0kyHKoR2Y832LYnzGfZNPXRL3tPeA4HsYczOL0D2HglEarTPKdmf7HFsifYEghIzsIyBrHQKPlAAAUXYKFiYUKUEjE0DVifYBZky+Uud0Ok+5yC6k7UMCP75CgINQLHTN71fskqCeYHNX0pBkvePvVng9oY6gMO99xQQo+7oR9TsAsamMJ/bB70fWEKio4qBHfiLyxhTHV64jDHV4YXLGFMdXriMMdWxW5wHQXsMnaw76mx8C+JfRGQQ4fprtU5JjyoKJxBhgzLawf+8CAjx/UKFT7Q1IaEYrGUwkzoXPPnneh3qPJ0pMECCNAUqnnA//eWVbGtOIViAPv1gTUTiM4n4JTEcrkNzisYG+x0cgEULjWspk5+EeBKqwRYJqw3I4oeeryBmk51Uosba8BuhOUUe9v35kWxrrrmTddrqe9vO9drbiW1tjDE/cLxwGWOqwwuXMaY6vHAZY6pjpzjfQBJuWunGlgTTQmYv2V+kQ7DiIO91ygwn25UDyM4vNIQlIZaEeLTtoGtThj0EKko2MlgxQKLyOxXNMRsaRNjm7BT2K/wPo3PSeEMmP+2XyF6I+gvc3PL9kKh8CGPTg2XMhb4zFKTJ479gI0MBIwwW0PyjfgDgTk82RMXKi30DHWCzQ8G4/u2FbGuoAoHmbUT0Y5jnoMM/nlicN8b8wPHCZYypDi9cxpjq8MJljKmOneJ8Czpqhiz5TLrasODlTuIqeXyTDc1GbygHiIILzeLtKXM5Chnf1Fj1UAXSfq77UfAigThP9i4REamj97ufjQgJxWQZQ89SFHtBaMaGp9hgFLLNKdOc/NifUv1A76cBz3my1IEgSU/v4k59/yMi4kwbDdO7oKDNvs2IMQgETWsjAjP8MdBB9ksD2HasWfL4Hu8LllONVln0AwhAPM1y3l9cxpj68MJljKkOL1zGmOrwwmWMqQ4vXMaY6tgZVYQAV2yONFq4OdSox7T5GM/ZQNQNIymdbtueQhQGlt52AVHKAv0Qyk0govn4TK/dgYdQ+6DRlcGJRs2GVxzl3BzpvttDHYjxHCJx1AUbIkXdDBo8QKQnImI7g4gWRPGmr/V5mmuNpm6++gCv8z59qQQJaKhRxyP4Un35iV5npM/XTXRbu+QocPsAEcSJjtcWxjV1GrEj/6pMYzjhn+7oUschQ7lSHsNzw7zYzvU64wsYa3gPERF3n+i1uzH8blbuZG2M+YHjhcsYUx1euIwx1eGFyxhTHTvF+cVPdFtHzSBA191OoKwkIhKI7rnVEzQbEpr3KxXoP9V7bNcs/o0WKuKOLtUnia59+6m+vuGdXqddw2t+AeJ6RGyn0CkcqqdGH6iwS89Incfp3TbcyDrun8P/Nhjvh3P1VBvfQgkSBD466o4+4mABCbtUctaCVjwAAZjebUONqLf8U0m9jiPdYw8VTOMFBBVgbB6PobkEzJOIiOG53ie9S2qiQvOn2eq2DfjV0e8ogudfguqg0vOU8BeXMaY6vHAZY6rDC5cxpjq8cBljqmOnOB+fqwfRDTRFmLxV8fDxlNdEEj43ByAqg8A5udhP9MywLRXE53YNmeGNKrZ033efqcrYPuo9jq71XayPOVgwWOrx9H66Q902WECjBBiG4d3+/682cwo26H50nW6sG8njbUvXWLFYS++3NLay3xYCFZAQ30HcZAPvu3TtbgIi94bmxe6f32/ZTuHapSGEgdj79wAVEcNbmLtH0OH+iv3TKPhB72c7L/h5FfAXlzGmOrxwGWOqwwuXMaY6vHAZY6ojYSdfY4z5A8ZfXMaY6vDCZYypDi9cxpjq8MJljKkOL1zGmOrwwmWMqY7/AxkEQo49HMGKAAAAAElFTkSuQmCC\n",
      "text/plain": [
       "<Figure size 288x288 with 1 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    },
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 288x288 with 1 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    },
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 288x288 with 1 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    },
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 288x288 with 1 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    },
    {
     "data": {
      "image/png": "iVBORw0KGgoAAAANSUhEUgAAAS4AAAEuCAYAAAAwQP9DAAAABHNCSVQICAgIfAhkiAAAAAlwSFlzAAALEgAACxIB0t1+/AAAADh0RVh0U29mdHdhcmUAbWF0cGxvdGxpYiB2ZXJzaW9uMy4xLjIsIGh0dHA6Ly9tYXRwbG90bGliLm9yZy8li6FKAAAgAElEQVR4nO2dWa8sWXqWv4yInHPv3NPZZ6zTp4au7jY9IGFhtRBccIEQ4tLXSPwG+AP8Cf4EFwYhhEBYSAZbahkMbrfa1VXVfU6dYZ89TzlnRmZy0Y2R6n0inXWFV+t9LteOYcWKlWuH3u9b71dbr9dhjDEpkf3/7oAxxnxTvHAZY5LDC5cxJjm8cBljksMLlzEmObxwGWOSo9j0x3/0d/+V5EpMj9tyXD5dSdu6Yklc1fUPy7a2tS7m0jY7rEvb8FGuN6lpU/OW0z66p3qf8XFD2uY9vWhNHzvqY73P7af6fIsu92f1bCptnzy+kLY805vPlvo6317tSdv8uiVt7ROeCvV7beu913tP93R8FjBmuQ53tK71euMHPIFa1zpuS32cGDzXtsb37/R69VLarm+70la8hJtExBqmX/tcnzvT28Qa5mmpt8Z5VoywO1HA/Lv7DtynpxdtXOuY997APSZ6j9kuv6/ZITYLBz9fStuf/Jt/CSP0a/zFZYxJDi9cxpjk8MJljEkOL1zGmOTYKM6Pn3akrQQhPYO2Vb1CVwNNer6jx5at5qau/RVDEGGzhV5vts/9ufme3ocE18YdCK4gNM8O9LjJE1Vmn354if35vQevpO1RU0Xlf9L7mbT9z+kH0vb2WNXR/3z6PWn7qnGE/ck+10DFBJ6xBu91+EIF1/WOjkX7S30H9TF2J8aP9d6j35lJW97Qe9dzbftg90baPt7Xd3PxqIf9+er8QPuYawCrPtR+T49UIC/GetyqroO7+6n2OyIiMj32SUMn6ttLDdosSg1AzPr62y5bFIjh7kyPdcyLIw1A3SwhKrEBf3EZY5LDC5cxJjm8cBljksMLlzEmOTaK861zFT3XuQpz9WtVUst9FfYjIopzTcVe9fXY2hRSjQtdZ5t3KuqNH+hjzSCzOyIin2k7icp7v4Ds/ms9btWgQIP256Sj4mhExB+Vn0hbDZTvP+2/kLarqY7Fy3cquq9H2p/dz3kqUKZ6Y6ii8hKCMf3PNMox39O29pneow7Z2RG8gyH/MxX3x4/1/EFNRfOfFvvSVlvqPRq3PH86EKDpnOr4lPBzaEKm+uip9psE+35bBe6IiNdnGiyY/ZnOgQ48Tu+d9jtb6BxfwhxvQvAqIqJ9qc9494kOxu5L2B6wAX9xGWOSwwuXMSY5vHAZY5LDC5cxJjk2ivNkD7MGgTygUlA2XfAl59qejSgIoCIuBQZqqh3GCjLfyVYkImL4RPtO4ixZkKxh9Og4snKpQYZzRMTD3kDaGtD5n58/krbJWLPcY6BWQLtf6gB1waomInAO0PiSaD55BGNb6nHLtra1b7g/29oLNa/oPnpcMYJM/A/0gjV6sRGxhCFfNiGAoFM8VoWOT/uCMuf1XBLhIyKKuv4gpsd6n+5rshwCu5od2CmzBGuhqo0uMM2LCQT4JvBD3oC/uIwxyeGFyxiTHF64jDHJ4YXLGJMcXriMMcmxMao434OQCUQJ8r6Ga8oOhEIiYp3rWllbQFgIIoiLvoYu8plGIxojDXvRLSIiGjd6n95bPW4BdkHr++0iMzRm2QkXX/i8OJa2432NNE5f7uhtNseI/4rWFUSBS45yUgRp3qWCJxR21aYSioSsYLvIFHygIiI6F7CdBvyhSujP4FvaRtHUrIRI2oLHZ/JwuyhgYwiRONgmRffpXMDWMvD8ioiY78O7hQA/zZVirGMxOQQ/rkL7Pd/lqCvdO4MIK917E/7iMsYkhxcuY0xyeOEyxiSHFy5jTHJslHOnBypyl7CdoXmjalvZhX0hEbFqqCjdej+UtnWhXaMtP2Vb70OiZ1Vl7e4JbEuBLUy05YOOI6GYqmgvoEBIRMTsTgMQg7buGao9Vj+m9UTHrPFelWLyhtp9CYppRESNtlnpNalYxrKhg57DlpZiBFtSznmPVuMa9k9lVBxFA0tlW8fn7hPweIM6FGu4RwRXlKbAwBDmReuGtptp2/CJzvGiophIbbXd3M9ncJ/HOj51CCoUcC4FNCJYnB89oYBGZdFqvu43OtoYY/4G4IXLGJMcXriMMcnhhcsYkxwbxfn6WEW40RNd6wYvVO2tjyoyYUHQXmeQid2EwEBHj5v3qIo235rAzHAQzodaJDoWPR2+fKLHFVD4IedaB6hy319p2n79Qh8yfw43Dz2uDmL47BB2SUSgH9foIQREIGgz34MiGIPtKoLPexzcwaIVKwiSgECeT7fzXpuAf1UddklEcN+nD6A/sGPg/nv6G8kH+twkcHdOsTuxgl/0Cl4tzXF61zuvQYiH3SF034iIBVTl4Gx6Z84bY37L8cJljEkOL1zGmOTwwmWMSY6N4nwOgln/V3ARsKRYNnlNpGIJ6zqI8x3tWjFUe48FCPbNe+3P6BGLvWTvQULz4lhV2HIHqjKfQJEPsAGpsqCpQQbyGgIaVLBifaa7EprXkKk+gfEBwT0iogRxdQmOPCTO5lAUYQ23GT/erghKRMTdR2rn0r6CLHvI+Kd/0wXEMyiLu+xxf1b5doUjVn3tY2sHdpzsgjj/pT4zFemIiMhJ+KaCMnA+vUP6LdRht0BVJn8BAb7ZPs0LZ84bY37L8cJljEkOL1zGmOTwwmWMSY6N4jzZkpBtS/uCxFG+dAbm7/mtKntUMXsJtiRk2UHVd+dq0R4REa1rbSPxuTZV0bR+rMruONeTO2+13/M9zhSu38CYdyB7GQTX1in4+YPdDNmkDD7m/uQP4d281p0S+RQEdvQ117bZkT5MMeFgAZ2/qpMFkh7XvtJnHB9DMAXmFAnSERFrCgKA2X7WVtV8OlSFvNXTINB8B4IzFeJ89y35wfOxX4fGbHKk1+uc03xkT34Osmzntb8Jf3EZY5LDC5cxJjm8cBljksMLlzEmOTaK8yRSTg+0sXVFojlnwk4P1WalcQcm6EA+VaVvnVWolF+DROqIiBys1qlg6gKKoM4zUPGbUFTzKYjPd/w/owkFajPYbbAqyO9er0fPN3mmfazKVF+B1/66uV3R2xrV+QURP5/oWEwPK8TeA21rXkJ2P9RL7b2FwNACFGmYulWZ4ZQln4FVzuxaXw79QsozmM8w3p13FR74kKlOFj9k3YN2MwsS+8EDHyyDImLreVEMwR9oA/7iMsYkhxcuY0xyeOEyxiSHFy5jTHJsFOdnu9uta2TbMt3nzOcpWFo0Bipctk80VXmxr8eRKEg+11XiamMISiHqjOC1H2BBstwuS77/BfenBFGZCriW/e0E8tkR+azDjUGEj4hYXan6TEdiJv/5dn7jZCNT0Z2YPtULtM414ENZ4Fc/0OOaUJSVLIMWPe4QFUwlMXxdwDwDEZ9o3OrcawxYDJ/twW+xItDxdfI5BBUO4bgZFD2+52ticWayZKrzelGFv7iMMcnhhcsYkxxeuIwxyeGFyxiTHF64jDHJsTGquIBqtwstqhzjB9tV342IKOF82kIw21MTIfLsme1CJAQiKxTJiIhYQUS0DpHG3ol6jmULHb4lbM9YNrYrOBHB40PVsbtvYJsMRBCLIWwXgkrf5QN+Ydlg4xT5K6h4w3wfrodbkPTe+bDihUFxigX4Tc0ONcw5/1i3lRQ/0TAuVbyuqo4+fgKNEMTLOjp/VkOoRg4RO6qWnUM16Qiez+UehHwpKA0eeOsDvXnrUidvPmc/N6yYTcftfoPy8+EvLmNMgnjhMsYkhxcuY0xyeOEyxiTHX1MsQ9vIo4v8daoq7eK2FBDYeduEnruACsMUGKCCExEVWxKg2EbzHjy1QMSd9fXcAgotTI6xOyjut8BvKoP6JLQXp7aCIhZQGbs25KnQvITiHV09v34P94F5QQGEDApjkG9XRMQ6136S4B+7OgkePbiTtvJOhWby2KoKpiBk/nYBF22BLxqMWWOgbVVborDi9pZ1KKjadiz1/c/29LAObO+KiMin2ka/2RUEsDbhLy5jTHJ44TLGJIcXLmNMcnjhMsYkx0ZxvnOmqt7kAWTTg/9VVaVd9MUCXY7E5xmIepQhvYaCFc1TzsxdZ/qMlGU/g+z+8bGu+6MP4N5XetwKMsAjIuqQ6U79AduvWLYgq3xfx6e+p4pp8zNSdbnYxuwAdgdA8YUGVOWm5ytG2wViIjjoM36hQnwTKkePZ3ry7IXeu3Wpz9I+5/5MjiGw1NM5QAVPsnt9sSTOU0AMgzMRUdsyaLP3WA205qX2Z/qVloBv3sItVjyfm/dQPfwxVR63OG+M+S3HC5cxJjm8cBljksMLlzEmOTaK842RCmvzHRXwSIivqoyMQiPYdqygZwVk4dZA9Ayw8SgmLM6TPUhVYYSvU2WV83WokERxvX0lYrIqIZsVLGLwgUZDFnMd3BKE/QjOiG9dQLAB5kBDE9Wx8AcFbKrEXrJVWh7pPJ3daKr77jOdQHdwbv2edgtgdzAzvD4EexiYK1O4N2XoL+G9Nob8A8tn8AODQh1LSL1fraDfdX0P+QR2TlDRmYgoO3pN+r1nFTY9VfiLyxiTHF64jDHJ4YXLGJMcXriMMcmxUZwvm9uJwtTWhAq/ERVVbKEXJOJTxnYG1XebP4fK2OcVYi8I8WVru0zuAkRKqjpM2cw7b1lcne7p+fM+HiqQJc4CbFuaO5oOX6GF4zNGjaqR62GtaxVs7z6k6Iw2kc/+r/sD7+ZMIwOUvX55pVng6zoJ5CAoV2Sqk2UR2b7QDoQVvC/KsCfWGR/XuAPh/FJ/oKN7nVQU3Om/Jbui7QJIEYGWOujpb1sbY8xvO164jDHJ4YXLGJMcXriMMcmxUZzPoQArietkxTHvs9hGGfXoYw+iHnmvU2BgCW1VHt1YGBOecQVtGQikJJAXY+h3hY0Hee3Xh3rcDIqt4q6Eeyhae6UDBHr7r+8DxXVnW2abDz6E/sCcat6C4F7xL5XEcPLVXxzrRKvdqIhf66v9TftCXzYFbCIiWjcw+WuQgU7PA3NvcaT9WezrvbsnvG2DgghdENhLsKIir/3pA21rgb98lQ0R1Tcou3r+ZP+bfUP5i8sYkxxeuIwxyeGFyxiTHF64jDHJsVmcn4HQDJnUS8h6nYIHeUTEYlfFzNYpiKFQdLQBFitkiUJtORSJjYiYQRChbOtxy7b2Zw4C+Rw83hsDHWby6Y+IuP+Ont8GIXZ+AMVEYchXPbD4Odf+7LzC7sR8V9vqd9vZttSWsKuB7HxoqlSJ85B1XYf3Pb3WZ1w19Nzenp58/6GK+EVFJn/7SttqSwhqQfRj3YbfQl9T7DstbVt0DrE/S9jtQlZJCxDI53vglQ/Z9LQLoBizrQ1l+JNlVeuWz6/CX1zGmOTwwmWMSQ4vXMaY5PDCZYxJDi9cxpjk2BhVrPTY+RoUXSs7HFXsfqXhpzp4d5Xgu9S6hkgjmPQPnuk9Ro8rtiBBNymCSFFO8lOi4h3Nm+0LAeQjKEQBb2nV0Odu3EBlZNjyQwUwqooVUDGI6RF5dGkTRRBpy9cMAmT7n3GUaQZ+ZRQh23mlbaMn8A6hQAQVrKBtbREcxaMo++QhzBXwAqNCJtdXGuau2iFD40vbe8i3a7ED280G2ta+1pvM+rwFCf3cgOHTLSvP/AZ/cRljksMLlzEmObxwGWOSwwuXMSY5Norzk0MSLkFwBQ8gKhoRwf5ZJJDvvFEBcNHdbp1t3uoFhx+wOJ/BViAuCEL7aeiC2kQCbo77XFg4n+/D1pAzfXX0HsgnqezBcbB1JYJ9pPKp9rH3GgIasHVqofUqsOL14DmLtRQsaF1t5xtHNOs6AZYj8PfaYXV++HS7OVk+1X0y+wdqtDaagCnWUNuW4NtWBVWezqGadAN80ei3SdBWrAgugkG/OQrQbcJfXMaY5PDCZYxJDi9cxpjk8MJljEmOjeI8ZSSToT5lTZMnVgSLq70TFeJXdRCAT1TVu/6ueieRj9hip0L8A811XYDn0wAqTB+rGl50tY+regduwuIq+mwtKBtfz93WK40y8auKHdD7puIdgxcwV1rk50Y+UFSxhPuDmdwgzpdQjKR7Atn0n+gDrnMYxy6L82Nob53oYGbnep/bTO/zDz/9XNr+ONOqI4N2F/vTfgu7J2A3RwlTknYH1Ef0W9B5v6rzN1Ax14uuGtpHLDqyAX9xGWOSwwuXMSY5vHAZY5LDC5cxJjk2ivNUFXcBGcntM7ALqbDEoerYdCyKymCdQRo3Vol+xtGCekMfsvxS07upknWA6EksNX4Q08OKzHkIAlBGPAUgSEilc5sDFUKrKn1PD/XBMyiWQCnWJKTTrgTK2G6f8/hQBW8S8qkISh2KRqx+qdsIumeQOV9VmX1fU9DLno5Z+wIqgpfqn/Pfmh/pcXd6XP8z3hrQOQcxfOOv/P9BhS0WsMtisaMXbNzBRIuIsqP9pN8SBeM24S8uY0xyeOEyxiSHFy5jTHJ44TLGJMdG2Y6yaykbmsT1zuX2mbA7n99K280PVYVdgT0MiYcZ+G4XdWiMiHZTxdU7sLDpvdI1vrzV4ZtDAGHyCATTFo9Pca/n7/8cD9VzwVpkCaLnoq3PUky/Weby18kgu3/RA7sZ2JXQOQXrE35d6N9POzwoC5wCEGTRk8M4ts5YDJ80oWJ2X4Xq2qlGJUrIus9/pRO6AWNB3vIREXWoKD3f0fedQ40BqsC9bMC5MFdWcFxERYXzLd/NJvzFZYxJDi9cxpjk8MJljEkOL1zGmOTYKM6TBc38O2rbkk81NbwxZLWtea+qYu1+BOf3pW26B1m4kJW+BvFvQSn/ERFQ/LN1DkVHwSudBMUSvMnXTRBh77YvgJmV29nVZLArgQIsGfiN53N+X+TnTsJwNqMis9pG2dnkTU9tVfemf7+UnV2DF0Zj0T2FegeQLR4RsTwH7/+V3ocsh0jwX+zqcfNH+pvbeQVbEILrG2Dw7JTslyBQ0dPBbV1MtI8H8EOKiLJFL0KbaKfDJvzFZYxJDi9cxpjk8MJljEkOL1zGmOTYLM5Tdu0YPK2/QSZs2dS1ctXXbOFFBzzeQcAj6x289wmLh4OnYMcCemL3RI8bPwQv+AuwNDkDsX+XB4gKsN58T9so23w215NneyDWUkDjPXYHC3pShjXNlRWI82RrM3mk57bh+SIi5mBrs+jBBCS7I5jtrQuYZ5BpXoBlUEREB4ISNL7k009+PJPnkHUPv7l5xfzpvof3AB76NM+WLfhtUgHnUse7hN0YERG1Fex0gAAE1SLYhL+4jDHJ4YXLGJMcXriMMcnhhcsYkxxeuIwxybExqohFJyDiRpE9qJ0QERGD57pW7n6uF23A1qDp/nbbReqw3agN23giIoaHOgRt3dGAURiq1k0R1sYAIj0QrYvgIhitC7jmcDv/rPalXm/0WO89/FbFBSAqRB5WTbVUC6gFESuojE3beLC6dUTM+9pOW4uWPb1oNoXoLniGlS2q4M7vi6qwTw6387+6fQLXXMI2qQaF7XnLWNneLjo334Nq27BljPo9O9IfXQkRyYiI8TGM+YFuN6ott6zo8Rv8xWWMSQ4vXMaY5PDCZYxJDi9cxpjk2KiIreGv+89vpG3xVIXCi7sKQ6U73UOw7GrbGgIDzXsQUi917Z0ewzaeu6pSzRAYuIMtEhSUADGTtiVNHsBWioqRnxzTffSaA9iK0T6n7Tl63OxIG9ftCrEf7t15o52f7empjYG23X1LIzmtU71e2WZx/vjbl9J29kb3ATX2tNz24gJE5YcqFC9ONIJAzxcRUR9ttzWtCXOqGIMQn0O1dpgrVcEvrAoPgYV1jX5fOgdwO18B3zsVP68lLAPdI41qTQdgeLcBf3EZY5LDC5cxJjm8cBljksMLlzEmOTaK80vwFaJ83e8enUvbn55+zBdtQOEHMNTPFqoKZuV2oiBWJ1at9jcXrVA5vwYWUADPsPaV9nt6AAGEA1YzF8+0esMafLZq0NY5heILoHlmRzoYTw7vsD83Y1VXsy9UqcZgAwxt+x0cCMeVu1yqeaepfR8da7GV7z04k7affvYdaVuUVECDgjP8vjLV9qOAnRc0T9vnEEQabbc7hKptR3AQiby7aCfIqq6N9TF48sFuCipOEhGxhCDScU/f1/tn2xePifAXlzEmQbxwGWOSwwuXMSY5vHAZY5Jjs5cEVZxdqNrWLVRQbuxDGeyImN9rVvKyDQU4oHozFcHovVMx/PKHIHBCRnpERNbRTO5FT58xg2IZaL1zoM9SdrQ/Y8ggj4jICqiETVYndT1uvgOVvkEcXU71tf+Dh19if/7w/afSdrMPBRDAHqZ5pf8Xy+6WuxpaLM63C1XDf/+j/y1tf373VNoa93q9OTzL9IgqmfPOgrtPwMIGAkEkfPfe6jPWKZsePi9oTkVUBAuo0AecTvZLjQHssoBq5JSxH8HBgg93r6Ttq9dHeH4V/uIyxiSHFy5jTHJ44TLGJIcXLmNMcmwU58n3ezFQcf39eFfaliVnwmYDyO7u6HGtK1UZV1Bier4DNh4tyOxtsbjabsN9Ck1VnhzpvZd1vfcIfMQ7kCHduOLx2X9+LW39pgY6vrpSK5fsSwgqkFh7occtKjzMZwudIkvwjad/gdNj2v1Ad4EaAV/STSJ+3nwkbZNSn+fdTV/a1l29XnaogaVJQ6/35IXa6UREnF3pfeZXuuUkm1F1bG0j66YZzPFcux0RFRY2ZIsDsQ869/5AT979Sl9ifcKZ/A0IvBw31e+ogCDZJvzFZYxJDi9cxpjk8MJljEkOL1zGmOTYbGsDIncDxOzbqYrZ6wsWV1d9FeEyEPJXTV1Tqbjk5BFkYkNB2NWMxecPvqOVTF/vaLBhDhnN0wfk5a33mO1p43yfxchGDgVGQXyen2pEA63AISZRv9f+/MF/+jH2Z7Gn/cmfabCg1VK1uFnXZ1yutJMDKDBagO97BGf9D+cqhs9nOma1DuzGAE2593CI9yY6XR2LvKe+NndfqYg/fqRzkrzpOxewm6Lik2O2BxZIMNUWYHWzhIx/itksofgrFdGN4ALA13ONkuzAmG3CX1zGmOTwwmWMSQ4vXMaY5PDCZYxJjs3ifFdFwQc7Wszx9PWBtDXveE1cTSC7uwR7mD2yh9HrrZ+qOPrRE/UbPxv2sD/XE73ofE+fm4qtFjoU0YDMZ8qwr99zsOD8J5oZXgNfdNoIMHqhKmwNLHHaJ3rv3ivsTtTATPzmR1BM9AMdjGd99bGn8S6XEIiBnQoREfWOBgEGk5a0FRQYAP14fa3CftncPov7+w9Ope2LmwfSVtvXfi/mqlyPnuhYdN/DDgQoRhwRUR/CbpfudkGk8RMIdA2gwDHUUKgKFlCG/s+udY6P/kLXkPinfM0If3EZYxLEC5cxJjm8cBljksMLlzEmObxwGWOSY2NUMd/VSMi3dm+k7XysURTygYoILsDR1whSY6CRFIpQtNoVxkRfI6+oWH3U0aq6N+XhVtckXyqK1lDBCtp2U3XNFVT/pq08FEGszWG70S74lTW4P+1TiDTdQgXvj/WFDyBqdtTW8T75hVYyKWbcnxJ8rZZ9qP69gigwjNm6rY1LqJh+8g6iXhFx0dVo9YIi51DcpHGz3facWR883i54Pk8PYTsOROMz+NmsoHL96CN9r+PnUPjjKVQiiYjBqZZSP4BtbcvmdhXl/y/+4jLGJIcXLmNMcnjhMsYkhxcuY0xybBTns9fqk/R5T4X49pmufyT+RUTktyAgL1W4zOfa1nur9zl/ocrjZ0MVhdtdMBuKiE/3L6St8aGa+c8v1aOLnpH8i+pYSbjCvwjeCIn7DRjH1oXenPozekYqdVUlYm1vqIVZnP/5Q2lbPtQB6vbVd4mqcq/AtysiohiAOA9BgChg68sRbIka6wAVr9UvCobh1/du68vJIZiST/UCO2+gjyCkN2/huDZ3qBjDXKN3S9uf6JIwjgEBhMnne9ifzo1e9PRABfsGBHw24S8uY0xyeOEyxiSHFy5jTHJ44TLGJMdmPy4QGW+uNFO4A6Je+5IzYcHeKVbgVzXd1wNn+5ANfaOPUILKOK4olvGLpmZtT640KLEL2j5l8tehzkJWQtGRAY9P9722oeA/1puvQEGeQCZ18wr8lHh4YgqbCKiKcv9zbbuBitBLqFANtl2Y7R1RMeaajI9FI4oJ7NCA4hTta1WfKUgREZFPaQuDNq0hGFMf6n3GjzR9PZ+Dx1uDvzlwx4pO55irPh6rJgVttKl5rN5r5YIn0HhP5wAWQq/aaVOBv7iMMcnhhcsYkxxeuIwxyeGFyxiTHJsz5xeQ5X6lYtvhX6rISMUuIiKKKVQThkMXpPgDTcjM3ftcL0gCZ0REPtuXticgpLYvtCjHoqvDR0J8rYSdAQsQQiNinVFhg+3GYrELFcELuB78u6oS55vqYhQ5vMPZAQROQDQnO57OuTZO4XoRLJJjdj+4rLSv4D3MSPgmIZ3fV+NeVeXiVncHrDpQlKOnv6XuW6iMPdXfV7MHHjQRMe/TnASrmy6VPdem/FavNx9qWwFFNSIi8jbMlVzl+fWObW2MMb/leOEyxiSHFy5jTHJ44TLGJMdmz3nIFiehmCo1U4Z8REQNxOLmQNOhyxZUW35HXtV6ParcSxnXERHddyqGFleqKq/bKoYWYC2TzVSsXTd0mJcd8KqJiHJH2ydHcD489/A5Wd3APXrkOV+RyX8CQjXY9FAQgII7JWRx51CVuSoznO692KF767lDqBI924fM+QsS57k/c6qXsAtWNzMKDOikJGE/1trHAtoiAgV2ssVp3oGIv9B+Dz7SPjYfbZ8532hoYOHvP/+ltP2X+x/h+VX4i8sYkxxeuIwxyeGFyxiTHF64jDHJsVGcpwKjZGnSuFcBrypTnTLLC7BoKcYqZpInNtnI1MdgaQLXi4hYNcGnvanDUluQnwoIkhC8qA1VcC3oehExPdas4llfn2f8WMdx/lAV6XwKQjH4n1cVqC0mOm5lC4rMguV4Xa370e4og7nSfwXG5hExeKrvZuujpiQAABAvSURBVPIQggXwamjurj7Ud3O/25K2qvFpXeq7mYL9UgaP07iH38gHem96BxkENCIiMqjVkK8goAGZ8y14N5MHelznhUbtPnx0jf25nKgN1t/b/ULa/ujZJ3h+Ff7iMsYkhxcuY0xyeOEyxiSHFy5jTHJstrUBMbPsgm0L6ISNOxZXiW1tX1YNVVwzKCa7qut6PAfLl4iI+hBsUo60IChRjFUMrxXwvwCKhk4esan66Fj7eftDGMtcB717qBnN9Nzlhaav917y+NBOCQqSUJHYeV/bFj3Kctd7N+8rging5kK1EVYtPb//Xe3k7z58I21XH+j7b+U8n396/ljabk7V0L24hblbQiAHHrv7Ts+t2gmyhMAJ7mIhX3yyO8pA2F/qBY9bECWLiO/unEnbP9u9lLZ/3YUdAxvwF5cxJjm8cBljksMLlzEmObxwGWOSwwuXMSY5NkYV1/BXiiqSd1Ix5NK0tMWmpKITsKUhm2sohSKaGUQkq4od1JYQkYKoJEVhli3YGgQ+STOo5jt+wFG86x9DKBf4vU9fStubge67uZjrlosaRLPIJyuCK0rvvNUI2+CZjkX/JbxDeK8FVIMuRhw2a/X03dx/V8+n7WqrlZ77z4/+u7T9wd3fkbYSzo2IGJx+Km3tNzoWsyPtYwsqilPlaHoHFPGPiJgeaVsOATvyK2tdQcV1qDI+u9YCM/+1o20REYtv683/3csfSNvo9a6e/I/xkhHhLy5jTIJ44TLGJIcXLmNMcnjhMsYkx0ZxvoQqtMWIClGAN9QeV9pdQWGNOhXL6MA2hzass6C5L1uw5Qcq/EZw30nwR9EUtlfQtonxQ20cflyxZ2NBz6j3uZputy1pb0fF0cuZjgV5SEVEdE/0PU4OKJii55KPFLaNVOxfQhAngiuh12E7Dc3dFexV+o+DH0rb9VzH9myq23giIvYea8nsu5kGSdZNfe7RM7hgH7aR3YKn2qSi0jdMnwK2tRUTGEfwrFt09IL9X4J/HrzXiIjhW/UXu/lb6jm3+6tv9g3lLy5jTHJ44TLGJIcXLmNMcnjhMsYkx+ZiGSBIkyhYTKDCNFSijohoXajRPmXEF1DwgqAiFiS4UzXgiIhyB4pTHEHVahAuWxcqKk8e6vVoB0LzoqLUN5gnLTva9y+/UB+orAdVtEHYb/f0HcxmXFl7vgcFU0DY7Z7r+DRvtT8ZVG+m3RT1eyijHhGTB9rPVR2EZqi2fH+huwj+ffZ9abu9VXG+gIrMERHrV3psA7La5xD8WLd1LLIbfb7mtf4WVhW/XPLpIo8vCpLN9vQ+GHSB30LjllP5d6E4zuSB/r7alyzuV+EvLmNMcnjhMsYkhxcuY0xyeOEyxiTHX1MsA6xBmpAlD1npVLE6ImJ2qOI1Zq9vmdG+yrWPzaup9vFAM3gjImpQ5beEzHsqGjHd1+e+/xAqGx/qPXLWnmP+FETOqYrXDRD3Oz8FO5UDvdxsX8XRbMGZ2GSfQu9hcqjPvWzou6YdCEQ+550XlN3dvNTnni9VNK+Dvn6zUjuV+hXM50/YpqkJBTiGQ5hrpY5PvakdKudQRRsqgtcHPJAsxGtboT8RrD5PbWQbRbZPEVyshSqK5xWVuavwF5cxJjm8cBljksMLlzEmObxwGWOSY6M4T2AV43sVGas858mnfQ0C+wp87Cnbd9FV8a+YQPYxCPYREQFVtJcNFXYpq3hypG2zAxI44baQDf/rC0DF4xkECyDxfvpA25YtsHd5oB1q/4yDFznYyNBOgByGl2x/6uPtAjGUdf/ra+qDd9+D/RLs8FiAM81yrNej51v9UrPuIyLKAWTEP6mwLPp6fyDo0rzStsnxdl7wEVwBnKxucFfMjHacaFPZ0z5inYbgYMGS4i7fTJv3F5cxJj28cBljksMLlzEmObxwGWOSY3NB2ByKv4KXNxU8rfJ4L4ZggdMGQfIA1GcIDFBm7/RI+1OvsNkh4ZKE+MHz7db49VNQqX8FwnfF5QrwTycyyAIne5cl7HSoXak6uvMV24pkIJyTvzjZqYwf6BxYQhZ3A97hOuNUbNrpcPSTS2kbfawFSsfHOra0s2DVoP5U2CKR9T8cSkV4ydZm9kwDJ/Vz+n1VjA9M6PYV2OdQYV7w/qdizSUI8RTQiIhYtMEWCYJVrWsOxlThLy5jTHJ44TLGJIcXLmNMcnjhMsYkx0ZxvnEL/vJjbWtdatHRbFbh0V3fLuuWCn9Sti8VkyURv3HNmfOrtg7B+Fjbdl+qII2C/Xu1cil7kL3e4/HpvlbhfPRc7132QUxv6Vg0Oip6Ls7a2p+ioiDsqSqp2UT7no31Pq0Tvd6yq+OzgsBJlTjfvAY/oIxSw7Wp7Ghj4w5Eczh3/qJi5wWQneszZjBN1xMIxOzA+9rTk7vv+KdLXvQkxLdO1Ctn3dQgAAVDctjJUdyyT1ML6gm0L3WO12+2H98If3EZYxLEC5cxJjm8cBljksMLlzEmObxwGWOS46/Z8kONdBxEZnJeE9cQvaJK2FQZd9mBIgZQGZkiIVQtOyJi/KyD7V+HIohLDc4h60L70/u8ohjEcLvtJvmuRp92ehrdbUKFiLu/BG8pMk6qIL/VKtG1GezjgGhfdn6jx7Wg+vekIsp0uCdNZV9fxAi299SggMvsSJ87O9AI2b/423+I3fli8lDa/vj9R9I2/pMjaSvhNawn8JOE39zt73BUuvNGz28MdCxap/pu8gs1+cqhSEws9N7rBW/ZqXXgRwIFSrK7EZ5fhb+4jDHJ4YXLGJMcXriMMcnhhcsYkxwbxfkSdGssigAFK5YHYLwUUSHuw31m4OXUUKGwBnscSJxfkEgYEeNH263dVASDPLHyGfgPQVvvLYvh44fQH2haDnR8b6H4Qq2u9+nd6/WqtHmq4L3aUX+xWluDDbUFBE5A2I0pbBcpWXyOM/XeWh88l7YGBDmm+xBEgsDHCqpO/+TuQ+xOudIx7zX1ea4eQXBoSVXY9XoL2N7VeMpi9hjeQ7bQ4Ef3RNsKKByTjTTgEyTY73IxkeWu/u6G39KFZe8SynVvwF9cxpjk8MJljEkOL1zGmOTwwmWMSY6N4nwGydAkUld5ORHkF0TeSyUUAyib0NaFisWgEy52uNjBGky+2hd6zWVPhcv8CjLDFyBmwzPffsJjRhWK2+9AsN0lnyTaWaDXa13BM1+yGJ4tQLUHcXZdwFhcaRRgPdXoTq2tAm6tqJiaINrTvWd72sfZAfhx3cDYQmGLIQjcERG9ug7waK4COe2eaJ1R8Q4oRAJTdwbV2iMi6i0dn/pI+zM71PPzKYztmiqZU7EM/gYaP9NqIjffIf+1R3h+Ff7iMsYkhxcuY0xyeOEyxiSHFy5jTHJsFOdb1yAoXsFFoLJxFas6iNJwOtnfrPdAzDyEy8FTLfpsa9M+gcx7OLQJQmrzVo8bP9IxK3f0Aet3/D+DqvzWIUmaipasQK/d+5U+TDGGTOwbLnaQ3W5nN7Jugk1PQzu0vlZbGxLi1ztUIjoiLobS1Hx9LW073QfSRhXX8+l2lky/uDjG7vzg0Xtp+2RPs/sv3mhlbaqi3n2jjeNn+r7WkN0fEVHe6HtY7MAznkFQaweKWEA2/aoF76vB/ZnCb5aee767fYAvwl9cxpgE8cJljEkOL1zGmOTwwmWMSY6N4vz+L1SwpSz35ilUxYWK1RERyw6IuFQ5eE+PK8GZZnoIYvieZgDX2izOr0EYph0Duy/1PpNjstnRc4sHag0yb3ImdusSBG0YH7LUaV9Cdv8MAgMD9gdHqEo0zAHynF8PQNgnS5Qc7Hjo3IhYP1aRfLGnNin1O33Gxv12fu7Le+3j+Dlnqv/8Qj3nSWbOetqf2nvyh4edKWf6Dib7HBCj+Uf2VBSgmfe1P/M93YaSzaHK/JJ3puRwbOtaR4hqLWzCX1zGmOTwwmWMSQ4vXMaY5PDCZYxJjo3ifOMCBNI5CLvgAx5LFsPrx1oYc/7sQNquv6diKFnqLB+qKFwbQWYviIQRETV4nBUlgY9AzASPd7LPadd1LBYrzhQefFuPPfwf+v+lbENh3Rn5rGsfGzc6ZmWPxefalkV482uYKys9bg3zh6xuIuPgTm2ogY6i1PuUD3b0OK1jG3OwT5r39bhyxONTQBHe/Y62DQfq008Z5AuwaeqcQb2DpV4vggM5nVM9v5hodGd6oAGj0WOybtJ7tK44WEDBvCXEpeoQLNiEv7iMMcnhhcsYkxxeuIwxyeGFyxiTHBvFeRLisaBnV1NzV5dqNRIRsa7rLc9/F4pG/kgF205PM/lXUxVNW30VR6e/AMU1Iuog2FLqMxWjJXG1mEDW9Q2k/DcqxMgRiNLQn/p4u0zjHAT7GliVRJPF8OmhRiooGz/v6HtotLQtO9JATG2oL2G9p+J6RMRiT8cyG+s8XbZ1nvVf6ZwaH+vzFSMIhkCQIiJidqDt7651rlGR2bIDojvULOi/0vHefcU1AtA3vg4e8bCDAXd9jLSP4yd6XNnhb6DeG71o+wKO+4zXiyr8xWWMSQ4vXMaY5PDCZYxJDi9cxpjk8MJljEmOjVHFVV+jhbW5Ri2yO4iOfPsFXnP2SKNFtE2huwMVj6Gk73Kha+9wAgZEe7wFKXurQ0C+VvPedsUpshlsxenomC2v2I+rfQLbiKAyd+MeooUQFaqPYDtMDyotV/wLI58likjlsA1ocQg+Wdca8V03d/XG5AMWPFfmDzTSuMopagbzB6LFGUyV1iVv0ZovoO9ADSpUr3OIDFOVcLIwg/GOiKi/PIODoWBFXydVcadR+/JH+nwU+aTteBER+QzeIxxaHlYUR6nAX1zGmOTwwmWMSQ4vXMaY5PDCZYxJjo3i/OWPVEgn4bL/UsVRqhocEXH/XG85o4IXQxWvf//7/0vaRqUe9x9+9n29ccbiYQm2Rncf6npOwvfoI91q0jnS7Ssv9rXk9ZehlZYjIuZjHcvJE71581IF1+lQ21pXUGjhCMTVIx6f+p0e27jT42ofUMViOPde31cGAYCyxWL4GnYmjaFoyfShTtTWmc5Jeq+LH6q32OKWgyk0r6gwy3oMP7UjnT+TXX1f12AQt87Zj6vVeiptjUva16aUe/qMxZQKY4DHVpe3sA0+1rY1jE/vBLbFbcBfXMaY5PDCZYxJDi9cxpjk8MJljEmOjeL84V8MpW30AWXTg3h8zdWSd0Cw7b9SAfAexLp/++rH0kbZ63uv9R69U840XrQpoxmqdd/r+c1bqPzbVy+mL55A4YYhi8/FSNtbv6T/LzpmHcj4p2zxOtxj+Z77Q+e3rnUnQPMKCl5Q1j35fsE9yGMrImK5qwJy807nSvlax6x5r/0u23rceKhZ3MsK7TjXjQCxLsCb7BYCEODxVUxgLEp412ea5R4RUT+ByMnljfZxpufnYxXx918813ufQsGbPV5KJlCsZdXQMe+cwEBuwF9cxpjk8MJljEkOL1zGmOTwwmWMSY7aer1d0QVjjPmbgr+4jDHJ4YXLGJMcXriMMcnhhcsYkxxeuIwxyeGFyxiTHP8HFaa+YU2g/GsAAAAASUVORK5CYII=\n",
      "text/plain": [
       "<Figure size 288x288 with 1 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    },
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 288x288 with 1 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    }
   ],
   "source": [
    "import torch\n",
    "import numpy\n",
    "import cv2\n",
    "import torchvision\n",
    "import matplotlib\n",
    "from matplotlib import pyplot as plt\n",
    "\n",
    "torch.manual_seed(1)\n",
    "\n",
    "mean = torch.Tensor([0.485, 0.456, 0.406]).reshape(1,-1,1,1)\n",
    "std  = torch.Tensor([0.229, 0.224, 0.225]).reshape(1,-1,1,1)\n",
    "\n",
    "Y2 = []\n",
    "\n",
    "for image in 'ABC':\n",
    "    \n",
    "    if image == 'A': img = numpy.array(cv2.imread('ILSVRC2012_val_00017700.JPEG'))[...,::-1]/255.0\n",
    "    if image == 'B': img = numpy.array(cv2.imread('ILSVRC2012_val_00008161.JPEG'))[...,::-1]/255.0\n",
    "    if image == 'C': img = numpy.array(cv2.imread('ILSVRC2012_val_00026451.JPEG'))[...,::-1]/255.0\n",
    "        \n",
    "    X = (torch.FloatTensor(img[numpy.newaxis].transpose([0,3,1,2])*1) - mean) / std\n",
    "\n",
    "    modelbefore = torchvision.models.vgg16(pretrained=True); modelbefore.eval()\n",
    "    modelafter = torchvision.models.vgg16(pretrained=True); modelafter.eval()\n",
    "    modelrand = torchvision.models.vgg16(pretrained=False); modelrand.eval()\n",
    "    modelafter.features[12] = modelrand.features[12]\n",
    "    \n",
    "    modelbeforeshort = torch.nn.Sequential(modelbefore.features[:14])\n",
    "    modelaftershort  = torch.nn.Sequential(modelafter.features[:14])\n",
    "    \n",
    "    Y1 = modelbeforeshort(X).data.numpy()[0].mean(axis=0)\n",
    "    Y2 = modelaftershort(X).data.numpy()[0].mean(axis=0)\n",
    "    \n",
    "    print(modelbefore.features)\n",
    "    print(modelbeforeshort)\n",
    "    \n",
    "    plt.figure(figsize=(4,4))\n",
    "    plt.axis('off')\n",
    "    plt.subplots_adjust(left=0,right=1,bottom=0,top=1)\n",
    "    plt.imshow(Y1)\n",
    "    plt.savefig('out/%s-before.png'%(image))\n",
    "    plt.figure(figsize=(4,4))\n",
    "    plt.axis('off')\n",
    "    plt.subplots_adjust(left=0,right=1,bottom=0,top=1)\n",
    "    plt.imshow(Y2)\n",
    "    plt.savefig('out/%s-after.png'%(image))\n",
    "    \n",
    "    y1n,y2n = Y1.flatten(),Y2.flatten()\n",
    "    \n",
    "    plt.figure(figsize=(4,4))\n",
    "    plt.subplots_adjust(left=0.2,bottom=0.15,top=0.95,right=0.95)\n",
    "    plt.scatter(y1n,y2n,alpha=0.2,s=5)\n",
    "    plt.xlabel('before')\n",
    "    plt.ylabel('after')\n",
    "    plt.xlim(0,6)\n",
    "    plt.ylim(0,6)\n",
    "    plt.text(3,0.5,'corr = %.3f'%numpy.corrcoef(y1n,y2n)[1,0],fontsize=13.5)\n",
    "    plt.savefig('out/%s.png'%(image))\n"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": []
  }
 ],
 "metadata": {
  "kernelspec": {
   "display_name": "Python 3",
   "language": "python",
   "name": "python3"
  },
  "language_info": {
   "codemirror_mode": {
    "name": "ipython",
    "version": 3
   },
   "file_extension": ".py",
   "mimetype": "text/x-python",
   "name": "python",
   "nbconvert_exporter": "python",
   "pygments_lexer": "ipython3",
   "version": "3.8.10"
  }
 },
 "nbformat": 4,
 "nbformat_minor": 4
}


==> figures-invariance/implementation-invariance-gen.ipynb <==
{
 "cells": [
  {
   "cell_type": "code",
   "execution_count": 1,
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "0\n",
      "1\n",
      "2\n",
      "3\n",
      "4\n",
      "5\n",
      "6\n",
      "7\n",
      "8\n",
      "9\n",
      "10\n",
      "11\n",
      "12\n",
      "13\n",
      "14\n",
      "15\n",
      "16\n",
      "17\n",
      "18\n",
      "19\n",
      "20\n",
      "21\n",
      "22\n",
      "23\n",
      "24\n",
      "0\n",
      "1\n",
      "2\n",
      "3\n",
      "4\n",
      "5\n",
      "6\n",
      "7\n",
      "8\n",
      "9\n",
      "10\n",
      "11\n",
      "12\n",
      "13\n",
      "14\n",
      "15\n",
      "16\n",
      "17\n",
      "18\n",
      "19\n",
      "20\n",
      "21\n",
      "22\n",
      "23\n",
      "24\n",
      "0\n",
      "1\n",
      "2\n",
      "3\n",
      "4\n",
      "5\n",
      "6\n",
      "7\n",
      "8\n",
      "9\n",
      "10\n",
      "11\n",
      "12\n",
      "13\n",
      "14\n",
      "15\n",
      "16\n",
      "17\n",
      "18\n",
      "19\n",
      "20\n",
      "21\n",
      "22\n",
      "23\n",
      "24\n"
     ]
    },
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 288x288 with 1 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    },
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 288x288 with 1 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    },
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 288x288 with 1 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    }
   ],
   "source": [
    "import torch\n",
    "import numpy\n",
    "import cv2\n",
    "import torchvision\n",
    "import matplotlib\n",
    "from matplotlib import pyplot as plt\n",
    "\n",
    "torch.manual_seed(1)\n",
    "\n",
    "mean = torch.Tensor([0.485, 0.456, 0.406]).reshape(1,-1,1,1)\n",
    "std  = torch.Tensor([0.229, 0.224, 0.225]).reshape(1,-1,1,1)\n",
    "\n",
    "Y2 = []\n",
    "\n",
    "for image in 'ABC':\n",
    "    \n",
    "    if image == 'A': img = numpy.array(cv2.imread('ILSVRC2012_val_00017700.JPEG'))[...,::-1]/255.0\n",
    "    if image == 'B': img = numpy.array(cv2.imread('ILSVRC2012_val_00008161.JPEG'))[...,::-1]/255.0\n",
    "    if image == 'C': img = numpy.array(cv2.imread('ILSVRC2012_val_00026451.JPEG'))[...,::-1]/255.0\n",
    "        \n",
    "    X = (torch.FloatTensor(img[numpy.newaxis].transpose([0,3,1,2])*1) - mean) / std\n",
    "\n",
    "    modelbefore = torchvision.models.vgg16(pretrained=True); modelbefore.eval()\n",
    "    modelafter = torchvision.models.vgg16(pretrained=True); modelafter.eval()\n",
    "    \n",
    "    Y1 = modelbefore(X).data.numpy()\n",
    "        \n",
    "    for reinit in range(25):\n",
    "        print(reinit)\n",
    "\n",
    "        modelrand = torchvision.models.vgg16(pretrained=False); modelrand.eval()\n",
    "        modelafter.features[12] = modelrand.features[12]\n",
    "\n",
    "        Y2 += [modelafter(X).data.numpy()]\n",
    "        \n",
    "    y1n,y2n = Y1,numpy.array(Y2).mean(axis=0)\n",
    "    \n",
    "    plt.figure(figsize=(4,4))\n",
    "    plt.subplots_adjust(left=0.2,bottom=0.15,top=0.95,right=0.95)\n",
    "    plt.scatter(y1n,y2n,alpha=0.2,s=5)\n",
    "    plt.xlabel('before')\n",
    "    plt.ylabel('after')\n",
    "    plt.xlim(-7.5,12.5)\n",
    "    plt.ylim(-7.5,12.5)\n",
    "    plt.text(3,-5,'corr = %.3f'%numpy.corrcoef(y1n,y2n)[1,0],fontsize=13.5)\n",
    "    plt.savefig('out/%s.png'%(image))\n"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": []
  }
 ],
 "metadata": {
  "kernelspec": {
   "display_name": "Python 3",
   "language": "python",
   "name": "python3"
  },
  "language_info": {
   "codemirror_mode": {
    "name": "ipython",
    "version": 3
   },
   "file_extension": ".py",
   "mimetype": "text/x-python",
   "name": "python",
   "nbconvert_exporter": "python",
   "pygments_lexer": "ipython3",
   "version": "3.8.10"
  }
 },
 "nbformat": 4,
 "nbformat_minor": 4
}


==> figures-invariance/implementation-invariance.ipynb <==
{
 "cells": [
  {
   "cell_type": "code",
   "execution_count": 1,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 216x216 with 1 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    },
    {
     "data": {
      "image/png": "iVBORw0KGgoAAAANSUhEUgAAANIAAADTCAYAAAD0xU3nAAAABHNCSVQICAgIfAhkiAAAAAlwSFlzAAALEgAACxIB0t1+/AAAADh0RVh0U29mdHdhcmUAbWF0cGxvdGxpYiB2ZXJzaW9uMy4xLjIsIGh0dHA6Ly9tYXRwbG90bGliLm9yZy8li6FKAAAgAElEQVR4nO2deZRc1X3nP7/al67eu0vq1i61AAEWQkRglonFFkxs4yR4Ajlx7DhzCD7xOPaYOXHiOPEw8TmxGU+Ol0w8OHGCxxgnxGxjMAYzGBuMEEIIbYAk1Fq6W6pWr9W1b7/541U11aWqVkuq6iq17uecOv3efbfe+1X1+9a99/d+93dFVTEYDGeHrd4GGAwLASMkg6EKGCEZDFXACMlgqAJGSAZDFTBCMhiqQM2FJCLfFZFhEdldVHafiLwlIjtF5FERaa3w3kMisktEdojItlrbajCcKfPRIv0LcEtJ2bPAJar6HmAf8OezvH+zql6mqlfUyD6D4aypuZBU9RfAWEnZM6qaye9uAZbU2g6DoZY0whjpE8BPKhxT4BkReU1E7ppHmwyG08JRz4uLyBeADPBghSrXqOqQiHQDz4rIW/kWrty57gLuAvD7/RsvvPDCmthsOL957bXXRlS1q7S8bkISkY8BHwBu0AoBf6o6lP87LCKPApuAskJS1fuB+wGuuOIK3bbN+CYM1UdEDpcrr0vXTkRuAf4M+JCqxirU8YtIoLAN3AzsLlfXYKg38+H+fgh4GbhARAZE5I+AbwEBrO7aDhH5dr5uj4g8lX9rEHhRRN4AtgJPqurTtbbXYDgTat61U9U7yxT/U4W6Q8Ct+e2DwPoammYwVI1G8NoZDOc8RkgGQxUwQjIYqoARksFQBYyQDIYqYIRkMFQBIySDoQoYIRkMVcAIyWCoAkZIBkMVMEIyGKpAvXI2tIvIsyKyP/+3rcJ7bxGRt0XkgIh8vta2GgxnSr1yNnweeE5V+4Dn8vszEBE78PfA+4F1wJ0isq62phoMZ0ZdcjYAtwEP5LcfAD5c5q2bgAOqelBVU8AP8+8zGBqOeo2Rgqp6DCD/t7tMnV7gaNH+QL7MYGg4GtnZIGXKKq5BIyJ3icg2Edl24sSJGpplMJxMvYQUEpHFAPm/w2XqDABLi/aXAEOVTqiq96vqFap6RVfXSbkpDIaaUi8hPQF8LL/9MeDxMnVeBfpEZKWIuIA78u8zGBqOeuVs+FvgJhHZD9yU35+RsyGfQPJTwE+BN4F/U9U9tbbXsLBJZ3M1OW+9cjYA3FCm7nTOhvz+U8BTpfUMhjNhXyjM4HiC3jYPa4PNVT13IzsbDIaqkc7mGBxP0O53MTieqHrLZIRkOC9w2m30tnkYi6bobfPgtFf31q9rymKDYT5ZG2xmZWdT1UUEpkUynGfUQkRghGQwVAUjJIOhChghGQxVwAjJYKgCRkgGQxUwQjIYqoARksFQBYyQDAuGWgWkzoW6CUlELsiv1ld4hUXkMyV13icik0V1/qpe9hoam32hMC/uH2FfKFyX69ctREhV3wYug+lEJ4PAo2Wq/lJVPzCfthnOLUoDUmsVBjQbjdK1uwF4R1XLrhhtMMxGrQNS50KjBK3eATxU4dh78wsyDwH3VJrcJyJ3AXcBLFu2rCZGGhqXWgakzoW6t0j5aeQfAh4uc3g7sFxV1wPfBB6rdB6Ts8FQLxFBAwgJKwHkdlUNlR5Q1bCqRvLbTwFOEemcbwMNhlPRCEK6kwrdOhFZJCKS396EZe/oPNpmMMyJuo6RRMSHlfzkj4vK7gZQ1W8DtwOfFJEMEAfuUNWKue0MhnpRVyGpagzoKCn7dtH2t4BvzbddBsPp0ghdO4PhnMcIyWCoAkZIhoZjtpi5esbTzUajPJA1GIDZkzjWMsHj2WJaJEPDMFsSx1oneDxbjJAMDcNsMXONEE83G6ZrZ2goZouZq3c83Ww0nkWG857ZhNKIIgIjJIOhKhghGepGozkMzgYzRjLUhUZ2ZZ8JdW2RROSQiOzK52PYVua4iMg3ROSAiOwUkcvrYaehujS6K/tMaIQWabOqjlQ49n6gL/+6EviH/F/DOUzBlV1okRrVgXA6NIKQZuM24Hv5qRNbRKRVRBar6rF6G2Y4OxrZlX0m1PtTKPCMiLyWz7lQSi9wtGh/IF9mWAAsFBFB/Vuka1R1SES6gWdF5C1V/UXRcSnznrIT+0zyk7Mjnc0tqBt7vqnrN5dfxRxVHcbKabeppMoAsLRofwlWNqFy5zLJT86QeidXXAjUM9OqX0QChW3gZmB3SbUngD/Ie++uAibN+Oj0mc0rFktlFpwHrR7Us2sXBB7N5zZxAD9Q1adLcjY8BdwKHABiwB/WydZzlrlMS0hnsw0bDHquUM+UxQeB9WXKi3M2KPAn82nXQqHQslRK5Vv8LGcsmuLKVe34XHO/HcyYaib1djYYakBxK1R4XhNsdpWdllCodzoiqkVUwrkuTCOkBUZp1MC1fZ1kskoonMRhD8+48Ss9y5ntpi49/5I232mJsBwLIVzo3P0JMJSldAIcQCicrOhMKBZMOps7pQev+PzpbJZXDo6dlbdvoYQLGSEtQNYGm7m2r5O1weY5zyzdFwrz87eH2Xpw9JQ39dpgM1euasdpt59U93SF0OgzX+eK6dotUJx223QXrbQLV9p1S2dzHB6N0R3wEJpMMDyVYHmHb8Y5SvG5HCfFy51pF20hhAudUkj5RcB+qqo3zoM9hipRelMXbtJyN3v/SITQZJzQZIJNq9qnb+rSuqWiKhbA2S72dS6LCObQtVPVLBATkZZ5sMdQBSqNO8qVF8ouXdJGsMVTURh7hybLjp0KAlgoXbQzZa5duwSwS0SeBaKFQlX9dE2sMpwVlaYpVCoPNrsJhZPT3bnSusFm1wyHRaXWZmVn06xdyIXMXIX0ZP5lOEeoNO4oLd8XChMKJwk2u1jZ2VS2LoDDHpl1/lBpN7CwH2x2sa6ntUafsnGYk5BU9QER8QLL8osoGxqc4tagtGUodN3g3ciH7YcnGJywnAzFjoL+kXcFdG1fZ1kRlXu2NDieIJJMs3PPBCCs61nYI4M5tbsi8kFgB/B0fv8yEXmiloYZzpziZ0EFt3bx2KZwvH8kQm+bh+GpBKms0h3wzDqmqkTp+MjnchBsdnFwOMrKbh+hcPKcfT40V+batfsS1hSHnwOo6g4RWXk2FxaRpcD3gEVADrhfVb9eUud9wONAf77oEVW992yuu9CJpTIcHo3R7nfxzokox8ZjgDA0EZ/uppVGPhwYjtB/IsJ4LMkH1/ecckxVTCUXu9WdE0Lh5HnhfJirkDKqOpmP1C5wtivnZYDPqer2/HSK10TkWVXdW1Lvl6r6gbO81oInnc3RPxJh68FR3jw2RTiexuMUEmnF47LhcTjYHwrTF2zOOw+s1iOWyrD/eIT3LG3l6GiMJW2+Geed7RlPJRd7gXU9LfQFzw+Hw1yFtFtEfg+wi0gf8GngV2dz4fy8omP57SkReRNrGnmpkAynYF8ozOHRGIMTcdKZLJmsciKSIBxPs7jNRw7lmjVdbD88wauHxlFg04p2ALb2j9HsczA0HueSJc1zjpub63OjU4looXj25iqk/wx8AUgCPwB+Cvz3ahkhIiuADcArZQ6/V0TewJoZe4+q7qnWdc8FThVAOjMqIY7YbbT5HPSfgMVtPrIZ5eZLu3E57YxFkhwLJ4gksmRzikMglc3hctj5+LUraPG6TrpGpWiFamQCWgjBqgXmKqTfVNUvYIkJABH5CPDw2RogIk3Aj4DPqGpp9ON2YLmqRkTkVuAxrNRc5c6z4HI2nGpS3svvjDIylQSUYLOHTas6WNnZRDqb4/k3Q/z8rRN0tbjxup0MTSbYNxzh4HCEFZ0+HDZhYCzGkbEoLrudX1vRhs/lmCGIwuxZn9NWttU5m9Ces42EaDTmavmfz7HstBARJ5aIHlTVR0qPq2pYVSP57acAp4h0ljvXQsvZMFtUdCyV4eV3Rtl9dIL9JyI0e510BDwsafPRPxLh37Yd5cdvDLI3NEkslWH3QJhEKkM2k+M9va10Brwk01l2HJmgfySK1+lg66HxGd69faEwLx0Y4ZV3hvnB1iMcGo2cUdetEgstEmLWFklE3o811btXRL5RdKgZy1lwxojlufgn4E1V/Z8V6iwCQqqqIrIJS/ijZ3Pdc4VKXafCeGjf8Ski6SzxRAa72BBVXjowwutHxjk+mWBfaIpWn4sX949w23sWc3QszuHxGH1OOzdfEuSF/SPYRAnH0gxMRLl4STPdAQ+H8w6HrQfH6B+J8MrBMW5Y1004liGWypz13KNiFkKwaoFTfSuDwDbgQ8BrReVTwGfP8trXAB/FCj3akS/7C2AZTE85vx34pIhkgDhwR376+XnB2mDzjIlzxa0UwPolLUwlMmRzOV46MMr6pc1MxTOoKiJ2hqcStPqcbD08jt/l5LYNvewdDLN7MMyJcIKhySTdzR6avS42LGtj59FxQDg0EiGrysB4HKdDeOPIBHdsWlZVERVYCCKCUwvp71T1BhFZr6oPVPPCqvoi5fPWFdf5FvCtal73XKHgzi51L/e2eabnDLkcdjqaHKBKPJ3hhX0jdDe5SGWVq1a2sXNogkgii8eRYTSS4qmdaZa2+wAhlc3gtAuo4rRZfzsCHnpavITCKVo9dhKpHGuCAS4KNnPDukX1/koamlMJabGI/DrwfhH5P5Tc+Kq6vWaWnccUum9DE3Eu6W3h8Ghsugu0srOJw6MxLl3Sxo4j42RU2T88xWgkxdJWDwdOxIgnU7zWHyfgdZDL5XjnRIwlbR4WNXto97vYPTTOjsOT+Nx2hiMpNqxwsXNgglRGGQ4nCAbcbDs8QVezC5fYuGp1x4JpOWrFqYT0V8DnsRIzlo5jFLi+FkadzxTc2Yl0lm39Y2ztH2NVp5/eVi/relpw2m0s7/BxeDTGSCSBz+VEVNiwrJVndodIZnOMRhPkcjmSkSzpdA6Hw8b+UAS/24ldIJ7Osa63hVcPjbGszcuB4Qgepx0RmIxmyC4Cv9tOJgerg030BQP1/loanlmFpKr/Dvy7iHwRq4u1FvBw9lENhgr0j0QYGo+zLzTF4lYPk/lB/tO7jgNKX7CZtcFm2v0uXusfZefwBFPxFGOxJAGfg9hEglw2RzSluGxKIgtecmQUQuE4dpvQGXAxMBZnSYuHnEI8lWU8msQuNpr9ltgWt/pY1ApXm9ZoTsx19Hgc+AVWy7QDuAp4GdMiVZWCM+GyZW2oWP3oSCLMgeEoV6/pYPvhcQYnEgyMx9jWP0b/aJRcThGEE5EEF/e2Ek9naW9ycWB4iljScpnHM+BzwVQyw8ETU0QSHpq8Tm69dAk/2HKENd0+oskcly0N4HU5pmfJwsJxBtSauQrp08CvAVtUdbOIXAj8t9qZdX5RiF4odnlfvbqDJW0+frj1CE1uB0dGY6zqbsLntLHl4AiZHPidNo6OJUjnsmRzkGWC7iY3I9EUsUSOFNY/2C7gstsJRzPkBHIKvTY7h0ZiLG33kcwqNoQrV3VwUb77uFBCd+aLOc+QVdWEiCAiblV9S0QuqKllC5zCjVoavVA8y3Tv0CT9J6L4PXZavQ5GI0nuf2uYaCpLLJXB63IQ8NgYmkzjssPxiSST0RQTsSzp/HUygN9phdf7PVYQazSdJUuWgMfO6i4fJ8IpmrwOdg5MclFPy4IK3Zkv5iqkARFpxQrReVZExqmwKoTh1BTPHg2FU9PRC4VEjr1tVpTC4EScy1e0sWcwTHeLh0giSyqX5eKeAO+MRFjS4uW1I2mWtHk4MZXCIcpYLEu2aARrA1RsOG3gc7tIZJI0Oe1MxtNseWeUpR1+sMGBUIREOrfgQnfmi7nOkP2t/OaXROR5oIX8JD/D3Ci0QMU3aiicms6XUJwXYevBMV7MjLA/NMXQRBy/285UIsXewTDj0QTJdA4F9g/H8LttTMRzLG7xcjycwE6OLNY/1ukAt92GDUhlYWmTm0w2R7PPzXA4QcqXYzKWpsXvYmV3E6mMNaZaaMtSzgen/ahaVV+ohSELmdL8Bb1tVihOYVp3X9C6gTPZSUJTCY6MRTk8GiMUThBLZehp8XJoLIYAWYTB8SgrugLkcspoOMVEIk3W7SSZzqCAW0AFOps8+F124pksLoeQU6GjyU06q6zpasLpsLGiw8v6pa38cv8oHX4XA+OxsqE7Zsw0OyZBZI0ptEDF+Qsc9pkBHf0jEf7vjkEmYmncTuHt41FGIkkmYiniqSw2EdwOGwMTccajVohjNDFBwO9kKpYmm4OJeBKvHUStcVGn1xpXZRVcdhuooKpcvbqTi3tbmYilGBiL09vmY1mHn2vFRk+Lt2x3zoyZTo35iakhhV/x4vwFgxPx6flDg+NWi/POiSgjkTTheJpn9wwjooQm44RjKTwOIZJI47LbiCetFicHxDIwFU0TS0M8a10vnoUUkAXG41mOjMeZjKWIp3PkchnCiTTvjMRY1uHntzcuZf3yNi5d0molPWn3lY3EXii5uWtNXVskEbkF+DpgB/5RVf+25Ljkj9+KtdDYxxstLKlSl6f4V7w0fwEwYwyyusvP7oEJjk0k6G3zkcooXpcdn8tGOJ7B54bjk3Fy+u6TcAVSOeuLy2H9zRZdP6vQ4rUzHs/id2SZjCnBZjexZIaf7jnO4dEAk7EUewcnCTa7Wd7hK5slqBoT+M4H6iakfCrkvwduwlor9lUReaIkZ8P7sSby9QFXAv+Q/9sQlOvyVFrgqzR/wcrOJvpHIry4f4SOJhefuekC3hya5Nm9IQ4MR4in0rwzHCGbg0gih0iWVq+TcCKNzQapNDhtkMg3EKWhJi1eGzlgUZOTrNpociupbI54KkfAbedne0Nct7YTRLhoccu0neVYSNMdakU9W6RNwIH8yn2IyA+B25iZs+E24Hv5qRNbRKRVRBY3wjqy5dzExdHalTKdFrdgg+MJdg+MceBEjM0XdvOb7+lhcDLBkfEoJyIpUmkQG2SzOWz5aeGdAReJdI5MNkN+uISdmUISYFGrj0Qyg9fjJJnKklMbH7x0EWNTaaaSWS5aFGBwLMFFiwOEE5lTtjZGRLNTTyH1AkeL9gc4ubUpV6eXfNKUelLa5Sm3wNepBu2/OjDMj3cdp8Pn5Hg4gYjlLNg9GGYikiINaL7F8dkhmc6ypN1LLJVlLPruvMpsiW0KHB6JcMO6IJOxLCuX+Uilc9jFzuZ1beRyOd4+HuWCRX5uubTHeOSqQD2FVG4uUmkPZS51rIp1yNlQ6PIUZpLOtqhxsdCm884NxwgGnBwciXPdah+PvDaA12FHckoqZ33QwlliWWh2wdGRKMmskpslbNgFeJ124mllbdCH0+Hk6tUtXNvXhdNu48X9I1zb10k4kTEiqhL1/AYHgKVF+0s4OVpiLnWA+uZsKAjEabdz5ar2si7iQgu2a2CC0GSc4XCCxa0ebGJnUbOLY+EUmaxyfCrBZDKNqvUrksu/ACIpiKQUzb5bVsBOPqYO6xlSKquEYyn2hWI0e+wMhxMz4vnm0p0zzJ16fouvAn0islJEXMAdQGka5CeAPxCLq4DJRhgfFVMuXW8lVnY20RFwc+mSNkLhFO9d3Y7PbWd5RxM5zdHqcxJLWSJyO8o3z2mFeJnWSIBVnT6CrR5Wdvpw2W2MTCUZnkrkT/Ru4168op+hOtSta6eqGRH5FFaOPDvwXVXdIyJ3549/G3gKy/V9AMv9/Yf1snc25urV6h+JMBxOMDqV5D1LW4mmMlwYbOal/Sc4Phlnz0DYikxwgs0OHgWbWM+M4OSxUDFZYGQqyeJWL5FEGofdxng8TdBpx+Wws2lV+0mJ9A3Vo67PkfIptp4qKft20bYCfzLfdtWCdDbH1oOjpDJZxmNphibiHB2PMRJOcnwqwXjy3c5aJg2Lmuy4/DbSaUhOpacfxBYjvNtquWzgcVmzXH97Qy/bB8Ik02nafR668wuIGWqHCRGqAnMNoTk2ESc0lSSayBDwuhByDEzEyGRPbmtGIll8rlw+vu5kHFgi8jrBpuDzuFjd5eeOTcv4jUt6eG7vMV7YN0pnk5O1QfMMqNYYIZ0h5aK5ix9qlt64+0NTHBmPk8oonU1uPA7h+GQGl12Jpk4+fwbLsVDaCtkArwPIz6BNpKGtycnFvc18aMMSlrX7+Pnbw9hsNv7DBV30tnrNWGgeMEI6A0pboOLnSaUptCDv+p6I09vqYSSSJqtKJKV0NLmJpLL4wymm0idfp1hENphunbJqtUKLWt1MJXMsb/cRjmfYOzjBz/YcZ1Gzh0Qmy+Ur2nj+zWEcNs6LVfPqiWnvT5NyQZwFL9jKzqYZz4oK4UJOu43eVi82mw27TRgaj3F4NMpbx8JkMll8LgddPjsdHhtex8m/bgIsCjix2639RL6vF2zxsazdR1ezhw3L2+gMuMnklIl4Bo/TzsETMVZ1+wmFUybYtMYYIZ0mlXJWFz+jKTwr2h+aAqwWbOuhMUYiKTataEcRjo5GGYkmUYEl7T48LieIFT8HlhuzgAKZXA5bXgsCOBw21nYH+OzNa9mwzFqRPJzI0OJzEktl8LjsXLQ4QJPbaZ4XzQOma3cGzObuLiRwjKczPLsnRCabIzSVZNfAOP3DMabiaRa3ejgyGiWcSHHgeITOZjfpbI5oMjcd4e2xQTRn/dL5HJDOKAGfAxLWVIqOgJveNi8/fuMYQ+Nx1i5uxibQ5nMRcDto87pw2m1cuaq9JqmGDTMxP1NnSEFEsVTmpPLeVi/9w1a3ajSaJpbMsPNomGwuCyL4HXZi6QyJjDUVYjKaJJZM43ZCSq1xUDRntTweB7Q1eVjc7mFNd4CugIe+YBN9XU28MxpjZCrBVDLN3qEJBsdjrF3URCKdxW6D5R0+I6J5wnzLZ8Eze46xazDMpb3N3Hzx4ulyawVvnc7JEE1lWNrm4Xg4STaTZXAyDihOG6QyVnqsTO7dsY/w7jMih8NGsNmJ1+Wg1ecincnR3eLhyFgMv9uB3Wabngrhddppcju588rl9AUDpjs3jxghnSGxVIZf7juBy2Hnl/tOcOWqjukV79LZHOt6WukL5nj+rRD/uvUIB46HafI5GZiM47SD3+0ik01i0xyZHCSLHhYVglVdduj0OZmIZbGJjYPDUfoWNTE4keCCoB+fy8miZjeru/x0N3t575oOM2+oThghnSFOu41Wn5ORSBpQtvaPsbzDWsi44P4ONnt4Y2ASt11o8jsBcAhMJbI0ue1kMk5wK6GJdx8k2bCyopIDt1NI58BrV45PJlnc5sHvcvGRjV0cm0hw3dpORqMpugMehqdM6qx6YoR0hjjtNj54WS8vvH2CI6NR4ukMh0djALT7rJRaHQE3nU0ujrgdBFwOfC4HiXSWbreTVCbLBYsDHBwOY7OB32518Vp8LmwCDptgE0EBu92G3wbre1txu+y0+V1c0tvMup7W6Wdayzt8RkR1xAjpNCidu1Pw0HU1uekfjnHTxUEGxmO88PYJRqNJlqf9uBw2PnrVcp5/e5gVnX5+sW+EVDbHWCTHO8MRRiJpvC4bPpedFp+bm9YFeePIOAGvk2OTcTz5cc+qLj8X97ayNtg0o+Ux08Abg7oISUTuAz6IlfTmHeAPVXWiTL1DWKsDZoGMql4xn3YWUymeTlU5PBqjb5G1/EkonOSavg6+v+Uwrx0aw2G3MTwZZzSS4s2hMJ0BN16nnaHxKMPhJKpKLqd0N7m4eHEz49EUnQE3R8cTbFzWSm9bEwgEAy7sRc+sijEiqj/1+g88C1yiqu8B9jH7ws6bVfWyeoqoXDTDvlCYn789zHA4ybVrO/E6rd+kwqS5ZW0+Wr1uelvcjMUzCEJXkxuXw26tXZQBm01JZcFpF5Z3NbN2cTM9bT5SWbh2dQd+t5sbLupiw9JW3j4eJZHOmpRYDUpdWiRVfaZodwvWWrENS2l+BrAcCt0BD6HJOGPR1PQYpdDVWt7h4+UDo9ht0N3sYWAsTv9IhMtXtHHwRAy3XfjZW0l625w0uVys6fLhc9q5fHkrKzu8vH08ytBkjK8+vY+Ax8GVq9s5OBzlpou7TQvUgDTCGOkTwL9WOKbAMyKiwP9W1fsrnaTWORtKxyIFYW1aNdPlXBhHLWnz8XtXvRsJns7m2B+aIhROEklOsH8kxiW9zeTUxkWLA3zwsl4AQuEkq7oDXNLbwn0/3ceKTh87j05iExs3XRzMP6MyNBo1E5KI/Awot4LvF1T18XydL2DNGHiwwmmuUdUhEenGWgXjLVX9RbmKeZHdD3DFFVfUZEXBUkdD6SB/79AEoXCKQ6MRwrEMF/UE2HxhkFgqg8/lYF1PCwdCA7y4bwQAURebL+rkmjVdDE7EAegOeNh6cIxgi4eeVg+7B8L0tnlZ1ek3ImpgaiYkVb1xtuMi8jHgA8AN+Zmw5c4xlP87LCKPYuXCKyuk+aSc42HnwATP7g2xosPH9sMTXLOmg1/uO8G2/lHiaeW9azp43wXdvBWK4HXaiCStxPZOm7BrYIJNq9oB8i50pTvg4fLl7Vy4uJkVHU2EwskZCSYNjUW9vHa3AH8G/LqqxirU8QM2VZ3Kb98M3DuPZpal3ES+/aEwD796hGQmy6GRCH6Xg10Dk6QzOY6MxrDbhZ/sStHpd9EVcOFxOAh4nSzvaMJus5FVnbFqeWFOU+kDXiOixqVeY6RvAW6s7hpYS2reLSI9WDnAbwWCwKP54w7gB6pa9zWZyjoeJhL4XQ6SWcXvtvORjUs4Fk4wHE6SRXn7WJi+YBMP/OowKzp9fO43LuBENMVIJEkuC3aZmb6vdDxmnhM1PvXy2q2pUD6ElTWIfCrj9fNp11wpvdGXd/gITcZZnPOyuNVyf7vsgs0Gi5vdtPo62HV0kiXtXo6MxRiLp1kbbGJtsGl6naRyy2AWMCJqfBrBa3dOUnxzF4RVKI+lMjzy2gCpdI7xaIYPbejh+EQyP8XCza+v7Zqe3lAQpFly8tzGCKlKnHzTKw6b0B5wEU5kuG1DD1mF1V3+GXOEimfYmuVTzl2MkKpMoXvW3exBRLi2o3NGqzObQEzc3LmLEVIVKe6ejUVTXLqkmc4mz/TxuUiE8acAAAp9SURBVAjEiOjcxPzXqkhxYpRDoxEefPkIz+xpqFTlhhphhFQFioNI1wabuXx5K+FYhp42L28OTZ2U12G29xvOTUzX7iwpjImCzS76gs047TZavC4u6gnw5tAUF/UEZk1AYlYMXxgYIZ0FhTFRJJnm/71ynNXBAFev7mBt0EqGcm1f16wiMi7vhYP5r50lwWYX+0IR/G4HuSwzMqyeKhVWpWSThnMP0yKdIcVdsvdfsojth8cAOe3cCcblvTAwQjoDyi283BcMAGfmvjYiOvepy39QRL4kIoMisiP/urVCvVtE5G0ROSAin59vOwuUetXKdckKL8P5ST1bpL9T1f9R6aCI2IG/B27CWpT5VRF5QlX3zpeBUNmrZrpkhmIa+S7YBBxQ1YOqmgJ+CNw2nwaUS3pSjBHR6fG1r32NpUuX4vV6ueGGG9i/f/+s9ScnJ7nrrrvo6enB7/dz+eWX8/jjj08ff+SRR7jppptob29HRDh06NBJ55hLnWpQzzvhUyKyU0S+KyJtZY73AkeL9gfyZfOG8apVj+9973v85V/+JV/5ylfYunUrLS0t3HrrraRSZZYrzPPZz36WF198kYcffphdu3Zx2223cfvtt7Nv3z4AotEo1113HV/+8pcrnmMudaqCqtbkBfwM2F3mdRvWpD07lpC/jLWieen7P4I1ya+w/1Hgm7Nc7y5gG7Bt2bJlWk1SmWxVz9dI/PjHP9Z169ap0+nUZcuW6dNPP12T62zcuFE/97nPTe+Hw2H1eDz6ox/9qOJ71q1bp/fdd9+MMp/Ppw8//PCMsjfffFMB7e/vr3iuudSZC8A2LXP/1ewnVlVvVNVLyrweV9WQqmZVNQd8B6sbV8oAsLRofwkwNMv17lfVK1T1iq6urqp+loXaEj344IPcdddd/M3f/A07d+7kqquu4hOf+EThh2kGd999N01NTRVfF198ccXrJJNJduzYwY03vpvGIxAIcOWVV7Jly5aK77vmmmt47LHHGB4eJpfL8eCDD+JwOLj66qvP7oPXgHrlbFisqoVozt/CaqlKeRXoE5GVwCBwB/B782TigiccDvOnf/qnPPzww2zevBmAe++9lwsvvJADBw7Q19c3o/69997LPffcU/F8Tqez4rHR0VGy2SzBYHBGeXd3N6FQqOL7vvGNb/Dxj3+cYDCIw+HA7/fz2GOP0dPTM5ePOK/Uy2v3VRG5DCtv3SHgjwGKczaoakZEPgX8FKsb+F1V3VMnexccP/nJT2hvb58WEbwrBrfbfVL97u5uuru7z+ha5Vq4ufD1r3+dvXv38vTTT7No0SIeffRRbr/9dl555RXWrCmbraBu1Ctnw0crlE/nbMjvPwU8NV92nU+88MILbNiwYUbZ9u3b6ezspLf3ZJ/O3Xffzfe///2K51u+fDl79pT/nevs7MRut5/U+gwPD7NpU7lePcTjcb74xS/y9NNPc/311wOwfv16nnvuOb7zne/wla98ZdbPN9+YyIbzlB07dpzU1br//vv5yEc+gt1uP6n+2XTt3G43l112Gc899xy33HILAJFIhFdeeYVPf/rTZd+TTqdJp9Mn2WK3W7nTG45yHohz/bVx48bTd8ecR+RyOW1qatLu7m595JFHdM+ePfrJT35SFy1apCMjIzW55gMPPKBer1cfeugh3bVrl/7O7/yOrl69WpPJ5HSdb37zm3r99ddP71933XW6ceNGfemll/TAgQP61a9+VW02m77wwguqqjo6Oqqvv/66Pvroowrok08+qa+//rpOTU1Nn2MudU4HKnjt6n7T1+JlhDQ7+/fvVxHRJ598UtesWaNut1tvvPFGfeutt2p63fvuu097e3vV7Xbr5s2bdd++fTOO//Vf/7UuX758en9wcFB///d/XxctWqQ+n0/Xr1+vDz300PTxf/7nf1ascfaM1/PPP39adU6HSkISPcOBYCNzxRVX6LZt2+ptRsPyox/9iHvuuYf+/v56m3LOISKvaZklhhbmAxLDrLzxxhtceuml9TZjQWGEdB7yxhtvcMkll9TbjAWF8dqdhxQHfhqqg2mRDIYqYIRkMFQBIySDoQoYIRkMVaBe0d//ClyQ320FJlT1sjL1DgFTQBbIlPPfGwyNQL2CVn+3sC0iXwMmZ6m+WVVHam+VwXDm1NX9Lda6lv8RuL6edhgMZ0u9x0jXASFVrZQFQ4FnROQ1EblrHu0yGE6LmrVIIvIzYFGZQ19Q1cITwTuBh2Y5zTWqOiQi3VgLN7+lqr+ocL27sPI2AERE5O0ztb2ITqARu5XGrtOjmnYtL1dYt6BVEXFgTSHfqKoDc6j/JSCis+TCqzYisq0RHRzGrtNjPuyqZ9fuRuCtSiISEb+IBArbwM2Uz+1gMNSdegrpDkq6dSLSIyKFqeVB4EUReQPYCjypqk/Ps40Gw5yom9dOVT9epmw6Z4OqHgTWz7NZpdxf5+tXwth1etTcrgU5sc9gmG/q7f42GBYERkinYK5L0MyjPQ2x1E0pInJIRHblv6O6zfPP55IfFpHdRWXtIvKsiOzP/y2Xa/6sMEKaG3+nqpflX3XLs1e01M37gXXAnSKyrl72lGFz/juqpwv8X4BbSso+Dzynqn3Ac/n9qmKEdG5R96VuGp38A/uxkuLbgAfy2w8AH672dY2Q5saplqCZL+q+1M0sNHI4V1Dzuebzf88s9/IsGCFhhTOJyO4yr9uAfwBWA5cBx4Cv1dPUMmWN4na9RlUvx+p2/omI/Id6GzSfmOQnWEvQzKWeiHwH+HGNzZmN01rqZj7JPwNEVYdF5FGsbmjZuMg6ECqsgCIii4Hhal/AtEinIP/FF6i0BM18Mb3UjYi4sKJDnqijPcA5Ec71BPCx/PbHgKqnUTIt0qkpuwRNPdDGXeomCDxqTS/DAfygXuFcIvIQ8D6gU0QGgL8G/hb4NxH5I+AI1mqQ1b2uiWwwGM4e07UzGKqAEZLBUAWMkAyGKmCEZDBUASMkg6EKGCEtAERkRXG08xzqX5iP0n5dRFbX0rbzBSOk85MPA4+r6gZVfedUlcXC3CuzYL6chYNDRB7IB9f+u4j4RGSjiLyQDyT9qYgszs+n+gzwn0TkeQAR+S9F8YWfyZetEJE3ReR/AduBpSJys4i8LCLbReRhEWmq38dtMMotLGte59YLWIEVeXFNfv+7wH8FfgV05ct+FysSAuBLwD357Y3ALsAPNAF7gA35c+aAq/L1OrFi5/z5/T8D/qren71RXiZEaOFwVFVfym9/H/gL4BKsxJpghRQdK/O+a4FHVTUKICKPYGXAfQI4rKpb8vWuwppM+FL+fC7g5dp8lHMPI6SFQ2ms1xSwR1Xfe4r3lZuaUSBaUu9ZVb3zTIxb6Jgx0sJhmYgURHMnsAXoKpSJiFNELi7zvl8AH86PqfxYEe6/LFNvC3CNiKzJn88nImur/inOUYyQFg5vAh8TkZ1AO/BN4HbgK/kkmzuAq0vfpKrbsfIcbAVeAf5RVV8vU+8E8HHgofw1tgAX1uSTnIOY6G+DoQqYFslgqAJGSAZDFTBCMhiqgBGSwVAFjJAMhipghGQwVAEjJIOhChghGQxV4P8Ddd5+fB2K24gAAAAASUVORK5CYII=\n",
      "text/plain": [
       "<Figure size 216x216 with 1 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    },
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 216x216 with 1 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    },
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 216x216 with 1 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    },
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 216x216 with 1 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    },
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 216x216 with 1 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    },
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 216x216 with 1 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    },
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 216x216 with 1 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    },
    {
     "data": {
      "image/png": "iVBORw0KGgoAAAANSUhEUgAAANIAAADTCAYAAAD0xU3nAAAABHNCSVQICAgIfAhkiAAAAAlwSFlzAAALEgAACxIB0t1+/AAAADh0RVh0U29mdHdhcmUAbWF0cGxvdGxpYiB2ZXJzaW9uMy4xLjIsIGh0dHA6Ly9tYXRwbG90bGliLm9yZy8li6FKAAAgAElEQVR4nO29e3yc11nv+33mfpFGt9HFkmzZjuXEdpwmjuukJNCmTdIkTWmhFFoONJAe0hY4hQPlA93tod2lhw8cDgfYLZvu0N0PbShlU5rudJOkNE1CLs3FcRzHSXyPbdm6jaSR5n5/5zl/zIwykke2bI88kry+n8989L7rXe/7PnP5aa33Wc96lqgqBoPh4rA12gCDYTVghGQw1AEjJIOhDhghGQx1wAjJYKgDRkgGQx1YciGJyDdEZEJEXq8q+wsROSQi+0Xk+yLSusC5J0XkNRHZJyJ7ltpWg+FCuRQt0j8Ad8wrewy4WlWvAY4Anz3L+beo6rWqunOJ7DMYLpolF5KqPg1Mzyv7kaoWyrsvAP1LbYfBsJQsh2eke4FHFzimwI9E5GURue8S2mQwnBeORt5cRD4HFIBvL1DlJlUdFZEu4DEROVRu4Wpd6z7gPgC/33/9VVddtSQ2Gy5vXn755SlV7Zxf3jAhicg9wN3Ae3SBgD9VHS3/nRCR7wO7gJpCUtX7gfsBdu7cqXv2GN+Eof6IyFCt8oZ07UTkDuAPgZ9V1dQCdfwi0lzZBm4HXq9V12BoNJfC/f0d4HngShEZFpGPA18Fmil11/aJyNfKdXtF5JHyqd3AsyLyKrAbeFhVf7jU9hoMF8KSd+1U9aM1iv/7AnVHgbvK28eBty2haQZD3VgOXjuDYcVjhGQw1AEjJMNlQd4q1utSUquwoeNIBsOl4EgoxshMhr42D5u7Axd1HZunqbnWMdMiGVY1eavIyEyGdr+LkZnMBbdMleuoVSjUOm6EZFjVOO02+to8TCdz9LV5cNov7CdfuY7YHTV7caZrZ1j1bO4OsCHYdMEiqr5OMZOI1zpmWiTDZcHFiqiKmuFsRkiGy5Y6evJM185weVIvT14F0yIZLjvq5cmrplE5G9pF5DEROVr+27bAuXeIyGEROSYif7TUthouD+rlyaumUTkb/gh4XFUHgcfL+3MQETvwt8CdwFbgoyKydWlNNVwubO4OcPNgsC7dOmhQzgbgA8A3y9vfBD5Y49RdwDFVPa6qOeCfy+cZDHWhjp68hj0jdavqGED5b1eNOn3A6ar94XKZwXBB1NNLN5/l7GyoFRy44Bo0InKfiOwRkT2Tk5NLaJZhJXIkFOPZo1McCcWW5PqNElJIRNYAlP9O1KgzDKyt2u8HRhe6oKrer6o7VXVnZ+cZuSkMlzFL4aWbT6OE9APgnvL2PcBDNeq8BAyKyAYRcQEfKZ9nMJwXS+Glm8+SD8iWcza8CwiKyDDwBeDPgH8p5284BXy4XLcX+Lqq3qWqBRH5beDfATvwDVV9Y6ntNaxO6hVvtxCNytkA8J4adWdzNpT3HwEemV/PYLgQlkpEsLydDQbDisEIyWCoA0ZIBkMdMEIyXJbU2wVuplEYLjvqPYUCTItkWGWcq6VZqsFZIyTDiqcihsWEAS3V4Kzp2hlWNJVuWnfATSiWnW1pzjb4uhSDs6ZFMqxYqrtpoViW7oBr0S1NvQdnTYtkWLFUumnVjoPB7uKSRjAshBGSYdmTt+aKo3p/fjetESICIyTDMme+q7qW67pR4qmmYRaIyJXl1foqr5iI/O68Ou8SkWhVnT9ulL2G+nA+7ubKM1DA42BkJkMqV1jyeUUXSsNaJFU9DFwLs4lORoDv16j6jKrefSltMywN1a1JpTs2v9tWTem4xbNHI2zpbcbncsx5JloOLVGF5dK1ew/wpqrWXDHasPKp9rDtPj7NUDiFquK02xeMMCiJzM7Nm4PE0gXyVnHJ5xVdKMvFmo8A31ng2DtE5FUReVREti10AZOzYXlT8bBNxDOA0u53cXA0Ptttq9VNq5wTSxfmtEDLTUQAorpgPpFLY0BpGvkosE1VQ/OOBYCiqiZE5C7gb8q58M7Kzp07dc+ePUtjsOGiyFtFTkwlFtUiVZ+zXMQjIi+r6s755cuha3cnsHe+iABUNVa1/YiI/FcRCarq1CW10FA3qgWxPuhfVDdtuYjobCwHCz/KAt06EekRESlv76Jkb/gS2maoM5Vnpa7mktNgtdDQFklEfMBtwCeqyj4JoKpfA34B+JSIFIA08BFtdF/UcFFURyN0B1wrorVZDA0VkqqmgI55ZV+r2v4q8NVLbZdhadncHaBgKaFYFoc9xubuwLJ6DroQlsMzkmEVUy2QynbeKs6J1C5YRUKx3JzxpZWGEZJhyagegAXmhPZUuncdTS5CsRztfhfPvRlmKJyir9XL1t6WBlt/fhghGZaE6nCeoXCKQlHpbfHOzhUqde9KLVHesth3apo3JxLk8hYHRmKAsrW3tdFvY9GsvDbUsOw5Eorx4vFp8pbFdDKHqhKOZ3lteGZ2YDVfFlG734WI0NXi5fqBdt4YjTEQ9JUFtnxi6c6FEZKhrlSHAjntdnYMtOK029myJkB3i5cNwSag5L3rDrhLE/FavVzR6afF5+K9V/fQ4nUtu1i6c2G6doa6Mn+yXYvXNSfwtCKOI6EYoViWdL7ASKTIQIePmweD5wxkXa4YIRnOm3P90KsDS/NWERGZE3g6Oz3C6+CJg+Osa29idCY9p7VaaRghGc6LxeaEq4jhxFSCUDRDKJpmx0A7J6YS5SBVi+lkkVafk3AiQzJX4GgovuK8dRVWnvQNDeNsOeFqOQYq9bf3t2IVYWg6xe7j07PPTzdtCnLn9jU4nXbevrGdUCy7ohwM1ZgWybBo5j//VD/vzG+lKt2/vjYPQ+EUdhv0tngJxzOMRtNc0enH53KUXdxCKJZdcQ6GaoyQDOfF/Il181up/jYfwzOpOTNhNwSbZrt0XQEP5TjkWbb2tjQs+0+9aKjlInJSRF4r52M4YwKRlPgvInJMRPaLyI5G2Gk4O5XMpXnL4qkjk7Pdt93Hw/zH4QlOTCXY3B3gho3tOO122n1ndg1XsohgebRIt5xlftGdwGD5dQPwd+W/hgZRndnUYReGwikGOnzcsLGdB18eJldQZlIZOqJuQOhqLnXtNgSb8LkcZPN5nj091xW+GlgOQjobHwC+VZ468YKItIrIGlUda7RhlyOVblwkneWVoRkKWqTN5yQUTdN/vQ9QQOkOeHjn5k6GZ0rOBVBOTCUoWEUOjydZF/ThtNtX5HjRQjT6XSjwIxF5WUTuq3G8DzhdtT9cLjM0AKfdRjZf4D8OTeJz2TgdTnFsIsHwdBqn3caujR2s7fCxa2MHPpeDDcEmuls8bO9vYyicYiSSYWOXn1NTKboD7lUjImh8i3STqo6KSBfwmIgcUtWnq45LjXNqTuwrC/E+gHXr1tXfUgN5q4jb6eCnNwcZCqdZ2+4lFM9wcDzO4wfGuGN73xlZTwc6fIzMZBjo8AGlCPDbtnWt2PGihWjov4TyKuao6gSlnHa75lUZBtZW7fdTSpRS61r3q+pOVd3Z2dm5FOZe1rw1l8hiZDrDtjXN3HH1GsLxHB0+F88cDZPKFWajGSps7g5w82CQzd2B2e2VFNW9WBqZadUvIs2VbeB24PV51X4AfKzsvbsRiJrno0tPZd2hA6OR2XAft9PBpu5mtvUGSOctIqkcJ6eSNdcoqu7CrabuXDWNfFfdwLMi8iqwG3hYVX8oIp+s5G0AHgGOA8eAvwd+szGmXr5Ux8XtHYowEklzcDRKX5sHn8vB+97WS4vfRX+Hj90nS4kfl2NK4aWmkSmLjwNvq1FenbNBgd+6lHYZ5uK020jnC7x0chq7DW7d0sNEPDMbYDrYHeCKoA+7zYZDoK/VMzttfLW2PrVotLPBsMyozqvgtNs4MBrlJ0en8Lvs2J02JuIZ+lrfEsmTh0Kcmk7T4nXws9f1NXSNokZihGSYFU1lsDVvWTjtdroDLl46OcN0Mst0wsbbN7TRHSi1OA57jP42HwdH41yztpUTU0n620qeuctNRND4cSRDg3nLkRCdXULl4GicgNfBSCSDAuuCfmw2QODFN8OzeRicdhtbept55dQMdlGGZ1LA+S3dslowLdJlzJyA00ia7mYX4WSBK3uaSonrW730tXoYmvbQ3exhNJJk9/EZ9p6a4aZNQU5MJehv89LqczHY03RGaq2zzVdabZgW6TKnr83Da8MR9g9H2D8cI5nN4XY6SOcL7B2aYe/QDKJKLl9k9/EZru4LEE5m2RD0MRROMTSdZsuaZk5MpOak1rrcvHbnFJKI2EXkx5fCGMPSUOsHXenSFSyl1e+kzetiaDrFo6+PM53Mcmg0Tipnkc4VeeZoGIsi/W1eEtki1w+0kbMoZwfKEE3luW1bF9f0t85Gghuv3TxU1RKRlIi0qGr0UhhlqB9HQrHZCO3qSXeVLt3eoWmsIkwns4xH0vhcdvadirBrYzvRVB6rWGQmleX0dJL+dh+ffs8melp8pHIFXjw+zfb+NibiGQbL116uC4EtNYt9RsoAr4nIY0CyUqiqn14Sqwx1IW8V2X08TK6ghKJvJReBUpfuzckkWUvZOdDOaLTkwrbb7EwmMnicdvp6vVzR1cSxiSRdAQ/heJZXTke5IlOYky11oMN3WUQvnI3FCunh8suw4pDZv0dDMfYORQClK+Bh36kZRiNpIskc2/tb8LqcnAonSeeLvHh8isl4jlu3dnPTpnZeOR1jfaf/jGypldYnlSvgc12+vqtFvXNV/aaIeIF15UWUDSsAp93GjoFWRiIZ+lq9jETS5AqKpRaPvTHOWDRDV7OLQrFIzlI8TmEslmFTl5/n3pxmc3cz3395mM09zXQFPKxt857x/OO02/jRG2McHI2zpbeZ27etafC7bgyLaoNF5P3APuCH5f1rReQHS2mY4eLIW8VyEsbcbFL6gQ4fLocQTeWZiGVJ5iyGZzK0+Vy8Phzhkf0hugNuUBu3bO4kksrT3uQimi5QtEBEuGFj+xy3dipX4OBonN42LwdH46RyhQa+68ax2Lb4i5SmOPwHgKruE5ENF3NjEVkLfAvoAYrA/ar6N/PqvAt4CDhRLnpQVb90Mfe9HKg4GELRNNv72xiJpGeXmexv8/HUkUkyVpFYKk/A4+BoKEEiU6DF78Btd3DLVUG29LZycCzG/tMzhGIZXA5hoMM3p/uWt4r4XA629DbPtkiXa/duse+6oKrRedlfLnblvALw+6q6tzyd4mUReUxVD8yr94yq3n2R97psqF5aMhTN8MrpGaZiGfafjtAdcLNrYweWVSSbs2j1OplJ5Tg+mSSVs/C57HQ3exiPZQknp+gOuPn569dybCJBKDZ3mcrqFFy3b1vDzYOdl62IYPFCel1Efhmwi8gg8GnguYu5cXle0Vh5Oy4iBylNI58vJMN5UEpOXxoY3THQyjOHJ5iMZYnmCgS8Dr738jBjkQzB5tK40bFQjDa/h7xVpLXJi2XBq8NRNnX5eeLgOD6XnVTO4u0b22edDMCcFFyVxCaXM4v1U/4fwDYgC/wTEAV+p15GiMh64DrgxRqH3yEir4rIoyKyrV73XG1UBl0PjEYJxXJ0B9ycCqd47vgMkUwOpwggxDIFruj08+qpKDPJLHa7EIqmGAj6Gez0Mx5PY1lFXjoxg9fpIJax8DptHA0lZ/MsVBI/Xo4Drwux2H8j71PVzwGfqxSIyIeB716sASLSBHwP+F1Vjc07vBcYUNWEiNwF/E9KqblqXeeyzdlQ6Wal8wWOjifY0OUjM23x9JEp2nx2ppMF7nnnOiKZIvtPR3hlJo3bKRyfSKIKa4NeegJeOvxuelp9XLe2jX2npillQE3T2+plx0AbW3tbZiPFL9eB14VY7Kfw2UWWnRci4qQkom+r6oPzj6tqTFUT5e1HAKeIBGtd63LN2VA9g/XoeIKBDh/HxpNYVpHh6SRHJpJMJrL8z30hHt4/xk2bg7jdNtwOwWGDrKUMh9O4XbCmzceu9e1MxDO8Y1OQt29o57qBdnYMtLO1t/WMaeRGRG9x1hZJRO4E7gL6ROS/VB0KUHIWXDBS8lz8d+Cgqv5/C9TpAUKqqiKyi5Lwwxdz39VGdT7uLb3NTMSytPocHBiL4XXbcWTBgY1swWIimmHv0Aw+h40XjsyQyCl2gc1drew/FSWdLTIZL6UdzuSLhBO5ktMilmV9sHDGc5ER0lucq2s3AuwBfhZ4uao8DvyfF3nvm4BfpRR6tK9c9p+AdTA75fwXgE+JSAFIAx8pTz+/LFkooWKlmwXwH4cnaPe7+IefnEBVafO6CDZ7mEnk2d4f4FQ4zbGpOBlLZ2MeMoUcva3NvG1tK8+/GabZ4+DASIzBniamk8zmZ6iVQN9Q4lxC+itVfY+IvE1Vv1nPG6vqs9TOW1dd56vAV+t535VKreBTeEtclR92aQZrBr/bgdfpAFVu3NTBWCTFs8fCjMcyTMUyZK3S+W0eG80eD61+J2+MRHlbfwsj0xkGgqX4uRs2ts965Mxz0cKcS0hrROSdwJ0i8gDzfviqunfJLDPMUgo+nS4Hn77VrZq/nMoPXxvl8HgCp0Owi5Ar5Nk3HGXfcIR0Lo/X6SSTy4PNTru3SM6CZpcDROlv87E+6Oe923p47MA4Tx+ZorPZdYZwjYhqcy4h/THwR5QSM85/jlHg3Uth1OVKddftzG6cUj0GXj0VYiicIpHO8ejr4zR5HLx2OsLGLj+vDM0wkchiAxwOG50BD82eJlr9DiLJAjOpLB6nnfFIhj0nZvC77QC8PhxlZCZNsVicTYBvBHR2ziokVf1X4F9F5P+i1MXaDHi4+KgGwzyqWxdgTktTyas9FE7NyeDT1+bh+TfDKBCKCi1uG8+fmCboczAezTAZz1KwIA/4KIIKd17Twy/fMEAsneMrPz6KTWDf6Qjv3hJkJlkgms4Rz+TpbHIyFc/SHTDPQ4thsZ/QOPA0paDVLwL/Xv5rqAPzW5daSRY3dwdmM/hU3M+JTIFwPEeL18kbo1FeH0+wrbeZga4ADrudnlY3eUr/LS0Fmw1mEll+cmyK6WSOd17VRWuTh5s3dzKTLLClt5lgk4ef3txJX7ufX3j7Wq7pX33phZeCxQ7Ifhp4O/CCqt4iIlcB/3npzLq8qHZhVyebr/aOHRiN8OTBCTZ0+Xhz0uLweJwfHwhhE+VIKM5EIoPLLoxMp/mD967l5HSGR/aPEUnmmckUsQOxTJ7JZJ5oKseBkRi3bOmajZGrnk9kYufOn0XPkFXVjIggIm5VPSQiVy6pZZcZ8z1i/W1vRVrny5l5BoI+Hn11nCavg0zOIuB18sShCfpa3URTedp8TlI5i6//ZIhCoUiL10Gr34NVTGOpki8UiSZzPLJ/jPVBH08enMBhg629rWeIpvrepmt3bhb7CQ2LSCulEJ3HROQhFlgVwnDhVC9u/OLx6TkRBHnL4oevj/LaSITpRIbh6RQHx+I0uQWX3U4mX2B4Ok02b3F0Ika6kGfv6Qg+FzT5nLT53TS77SDg9zh4fTSO2ymEYrkFs/0cGI2ekRDfUJvFzpD9ufLmF0XkSaCF8iQ/Q32ptbix027j9EyasWgGRXltJEqTx0lvwEs0I4xGMwQ8TvKWEEtniWcKTEaz9LV7afV5yBay5K0CDruDyXiGgMfF1X0BsnmlO+Cq2eIcGI3w2BulruTIDMZzdw7OuxOsqk8thSGGEtXPS9l8KVNPd8BNOJElXyh1s2wieOw2XjkdYbDLi83uoNXr4sBoFKtYRAUsS8kVlIIWsQkIQrvfRWezh+vXtzIyneGWLV011yqqdCU3dvk5PpHktm2ra73XpcB8OsuQzd0BWjw2Do8niKSz5SyoHt5xRZAbNgYZ7GlmNJohlS9yZCKF0wabu5q5ZTCIipAvgN0hBNw2PM7ScpWprIXdJty8qYMOv4fbtnWxZU3tTKgVMTe5natydb2lwAipwVSeT1K5wpw5RU8eCRPP5nji4ATZgsWaVg8eh4Of2tTBjnXtuG2Kzyk4BbJWkSMTEV46NYMguOyAgthsTEZz5ApFOprdBNwOXE57eUVy21mff1bz6npLQUP9myJyB/A3gB34uqr+2bzjUj5+F5ACfm01hSVVBmFPhhMcn0jQ6nNy5/Ze9g5NE0tkODieoLfNw/PHpmn12skVlQf3DHM6kiKWK5IvQNEBQ5MpTovgcwmZnIXTBl63HRHB47aRiyt+l51wMkcim2ckAoWizkmtVavrZrpzi6eRS1/agb8F7gS2Ah8Vka3zqt1JaSLfIKVJe393SY1cQipOBZ/Lxt6hCA6bjalEnqMTCX5yNMxLpyKMJzJMJnJk8nlGomlC8QzhZJZ4Oo/TbqMAFAqQylsUi0WS+SLtzQ4cNhutPjdep4N0zuLtA22IzcaO9a0cn0xhWUXC8SyvDc+YSO460cgWaRdwrLxyHyLyz8AHmJuz4QPAt8pTJ14QkVYRWbNa1pGtOBV2DLRyfCKBZVmMzSQZmk6SzOUIx3I4BY6FIuSLUCyC32XHYReiqSJeWylioVgEt8tGq88DojhsFg6Bnx4McmIyyVQiyzV9AVq9bnIFi6lEdjbVcHX2VcOF08h/RX3A6ar94XLZ+dZZcRwJxfiPwxMA3LCxnV+/aSNvX99OKJ7jqSNTjEwnGZ7OkS3AeDRDOFEkmioSyRQJxfIk0nkctlIOM7sduppdCHZ+ZjCIIAwE/bT4XOwbnqHF72Sg04fb5SBrFbl+fQcgTMTPTDVsuHAa2SLVmos0Pxh2MXVKFVdIzobqfNz7hyNc099Kd7ObwxMJWrwO9g7FEIHydCEKhdID5Ow+EM+X/gMWASlCPJvH73aw99QMQsn1bbPZCHhcHBqNYbPZuGlTB257SUC7NrabcaE608hPchhYW7Xfz5nREoupA6ycnA15q4hVLD3sR5J52v0uXjk1g1WwiKULtPsdpPNz/1fUijuolCkl4XidDmwi9Lf5sKwiRRRVZV2Hn/e/bQ3pXJEdA+2868qu2YhyQ/1o5Kf5EjAoIhtExAV8BJifBvkHwMekxI1AdCU9H80PvTkwGuVf9pxmKpnF5bTx05uDvDYSZc/JGfKqeF0O3nlVzxnNsALuqkIX4LaVmms7IALb+gKgUESJpgt0NrmZjOd4xxXtdDR5ZseDjICWhoZ17VS1ICK/TWlKhh34hqq+ISKfLB//GvAIJdf3MUru719vlL3nSym/XHZ2TtGB0Qjffn6IyWSW9R1+ugMedgy0YZ2cwe20cXA0TiZvEY6nS102SgKyl7etqkbK57GDKpovUiyWAlz7WvzcsW0NI9EMPylMkisU2dbbzHuv7gWMK3upaeg4UjnF1iPzyr5Wta3Ab11quy6W+XFq/W0+RiIZppI5Do7FGZ5OI8CRsTjpXI5T4RQ2u1BEmUjm8LnsFCwLm41SN9CCXFXjlsqWjvmcQiqnDM+keeH4JNeua2FD0M+aFg8Hx+Lcfc0aI6BLhPmU60x1nNqJiRTdATc+l4PugIdsvkiLx47LLhwaixNscjESzdHd4sZGyXHgttnwOoT2Zjc9rV5cLvuc6zuBZq8Dt13I5RURsNuFyUSOJw5P0t3sosnt5O5rekxozyXEzNyqM28FncJt27pYH/QDcE1/Kzdt6uAH+0bpaHbR2exlOJKmu9nJ3lNRsnmLTMEiks4RSVp4HAUGgk1s7Wni0FiSmVQBoTTL1WGDvqC/5GgowkQsg9tho7PJxZZySI9piS4tRkhLQGWS3uMHxnnsjQm29DZz82Anm7oD7Fif5uWTM6TzylA4yfB0mqlYBkuhyS0kyh67ZAGGwwmyBT9tXiexdElILqfQ0+Klp8XHVDyD1+dg65pmtva1cvNg0AioQRghLREHRyM8+vo4m7r9PHV4kkTWQrXIVCLHunYvxycT2Gw2YukM+fLzTyyjFCm5tt02UIEWj43RSA6vA2J5aHc66G/1s7Wvif2nSydu7WvlI7vWmanhDcR88nWm4vIOJwts7Q3w/LEw4/EMzx+fBBV6Ah4i6Ty5QpFCsYANwW5TcsWSl85G6Utx2SBTgFMzKVTB7XbQalfsNrhmXQC300EyZ5HJFwnFMqYlajBGSHWkOqVWX5uHQrHI2HSaNydLC3XZ7RDL5PA4HfiddrweB4WigORxWEWS+dJ1LEpdO6eAXYQda9sYTWaJJXOsafXicTi4bm0LR8diZApFUtkCR0MxM+WhgZh/Y3UgbxXPSKnVHfCwa0M7G7qb6PA7cdoFm0IkZRGKZhmNpJhOZFBVnA47WgSPo/SFNHtseB0g9tL+VDqP326n3e+mr6WUVnBTd4BfumGA3jYfuzZ2nDX3gmHpMS3SRTK/Fdp9PMzBsTg/eGWE9UEf2/tb+bnr1/K/Xhnm6GSCXKGIy1nqxuULimqBdr+TojrwOErTyL0uB5FUFpdTaHa76W52czKcYmOXl/FEDud4nAdfPs2ujR3ceXV3acFlMx2ioRghXQTzE5XsGGil1e8mW4iQtYpMxHJYChuCPvweF16njWy+iF2gqKW1iewijM5kSVmlCIYWjw1sQlfAxRWdLYSTOWbSOda2+Wh2OWnzCLkipPMWQ+EUN20KMthtMyJqMEZIF8HcRCV59g5FmIimyRZKix0Hu1ycCifZPxIlm8uTyFiIgtthI11QtKgk8sXZhaYUyFvKTCKH4GB4OsX169uw2Wy8rb+F0UiaZ49O4XXZcTmaUVVePD49G4ZkaBxGSBfJ5u4AmZzFk4ciuBzCgbEY79wcZCaZI2vB4wdC+Fx2ckXwuBzkCwWyRWjzOkkXLGxSJJVXCuVYOrfDhiK0+jxs62vB5SytS/TaaAxVuH17D6+djtLqczERy7C9v80s/LUMMJ/8BVJ5sM9bRcLJPANBH7tPTON22Hji0BR7h6I8d2ySk1MJDo3HcdiU/lYPeUvJZIvMpHL4nDa29bWysdNHp8/BjnXNOOxCi89JR5OLoiq5fIGfHA0TbHJx7doWToXTtPtdrO/wU5mgZ56PGk9DWiQR+Qvg/UAOeBP4dVWN1Kh3ktLqgBZQUNWdl9LOWuStIiemEgO0oocAABOWSURBVHNWi6i4urf0BmjzOTk2kaRgWRwaT4GA12ljLJol4HFSBHIKXptQUJhJ51nb7uWmwSBT8RxtfjfpjMVENMt1/a1MxLMMdjbjtNlKc40U7ALTyZyZoLeMaNQ38BhwtapeAxzh7As736Kq1y4HEVWmiO8+Hp6zWsTm7gDvurKLD17Xh8thp83nIlcouaj9LjszqTwFq0AonkWKpQ89kVVUhVg6x1Q8h8tu51dvHKCnyUvA76Knxc2hiQRT8RxjsTSjkRQjkTS9LV6cdjs3bGw3E/SWEQ35FlT1R6paecZ+gdLM12VNxUPX1eyhVpfKabeVEomo0tHkpLfNS4vXxYbOADnLYjJhMZ3Mk1dodkFPs5OegItU1mIynmXPyRk8Thv/2zsGePv6dta0eHn35i7amlys6/DR2+qlr9XLdDI3u6arYfmwHL6Ne4H/scAxBX4kIgr8N1W9f6GLLHXOhmoP3UJdqtIUiiwzqTyoksjkiKayFAqUZ6+C1w5pC7yqnJ7JAEWKRRsuu/DKqQi/fON6BrubORqKsXcoQoffic9lZ9fGDjZ3BxjsNqtDLEeWTEgi8mOgp8ahz6nqQ+U6n6OUz+PbC1zmJlUdFZEuSqtgHFLVp2tVLIvsfoCdO3cuyYqC85deqV7y5MBohN0nZzgxlaS3zc3IdJZouoBVVDqanaSypbi4oggdHjt2hx2vDRI5we0QAl4XE7EseauIz+VgsDvASCTD9v7WOWmzjIiWJ0smJFW99WzHReQe4G7gPeWZsLWuMVr+OyEi36eUC6+mkC4V1UuvjMxk6A64AOHh18Y5FoozFc8yHkuRySvTyQxFhf5WL1d2BTgdTTMRy5ItFGjzlYTjFHA4HPhdNk5Np/juntO844pS6zPQ4ZtdfMwIaHnTKK/dHcAfAu9U1dQCdfyATVXj5e3bgS9dQjMXJJUrMDKTIZHNs+fVaUSUTN7izckkV/Y0cXg8QYvPzmhEUcviVDhFuqB0+Jx0NrkoqoO1HU20N2Wx2YRMpkAqb7Gu3U+uYM0ugDy/BTQsXxr1DX0VaKbUXdsnIl8DEJFeEankcOgGnhWRV4HdwMOq2vA1mSqLgKXzBV54c5pcsfTDt9mEnmY3PqeDwc4mOv0eXDawRMgVLIpFpVBUxmNZouk8M+XcDC6xs2NDOx+8the3w8apcKoUyFrlxDAsfxrSIqnqpgXKRyllDaKcyvhtl9Kuc1Hx3AU8Dk6FE1godoH+di9TsRy97V7iqQLrO33k8kWmgs0Uy5P5OpvcNHudrG3zcWwizpGJBLdt6WTnhiDv3NyJ027DbrfT7nMRyxTMkpMrjOXgtVsxVJagfPzQNHaBG9e3s/vkNIVCkeNTSdxOQQQmEw6S6TxOu3BiKsPV/S28/5peIqkcw9NpAl4X16xtZSqRp6/VO+vKrjwTmUiFlYcR0nmQt4pMxLK0+pwMTSUpFhM0uWxEi0UGgl5OTCWxi4Aq2GxkcgUCXifJdJ4fHQyxbU0zqbxFd4sHVXjv1T1c0//WZDzzTLRyMd/YeaNIOf34z1wZxGG3k8hYTMWz9Lb4uHVLF10BL3dv76G33Udnk5u8Kld2NXFwLIHHaWNLTws3XBHktq1njg4YEa1MzLe2CCoBqk67jV0bO7Db7LT7nTx9eJJoOs8tWzrZ2tfKbVu7GQqn6WhyMdjTzG/dsol3b+1mfYefyXiO3hY3uUKRmVSWzd1N5a6imdW6GjBCOgdHQrE5S0QWrCKRZI6NXU1E0nl8bjtPHZ5Ei0VeOBFmLJomU3aPrw82MRXPMB7NEMvmcDsc3H1tL9esbWVDsOmMaxtWLkZIZyFvFRkKp2YDVFO5AqFYjsGeJo5PpmjxOels8lAsQsDrZCySodnr4KFXxzgSipHKFRieThPPFXhjNEaTx04qW2SgwwcwZ3ataZlWNsbZcBZOTCUIRdOEohl2DLThczno8Jc+stu2dOFx2XlzMkk8m2c6mcPSIicnM9y4vp3Xh6NEUnkKRaXZ5eCKoI8NnU3csLF91ktXid0zXrqVjxHSAlTGjLb3t7Hv9AwjkTQvnggTSxVo9tgoFJsY6PBx65ZuxmZSvHg8zDX9LThEwGZjJp1jY2cTiUye3jYPuXwRVZ0TtW28dKsHI6Sz0NfmYSicwi5CwO1g36kI169v44kDIW7cKISiGboDHuIZi5/a1MGJyRQfv3k9m7oDPHt0koOjcd6xqZRGuN3vIpY+c6DViGh1YIRUg+oUW++6soujoRihWI7eVg+PH5ggmS0QTmTwukqDqVt6mzk4GufOq3u4Zm07ALdvW8MNGzto8brmXM8IZ3VihDSP+Sm2CuVlWjr8TnYMtBPwujg+GedQKI7LIZyYSnD7tjXcPNg5p9t2YDQym2/OdOFWPw35ZkXkiyIyUg5Y3Scidy1Q7w4ROSwix0Tkjy6FbU67je6Am+lkju6Am1AsR7vfRThZCeex47I7uGpNMx1NXo6EErNziKAkxAOjUR57Y4JENj/rkTMiWt00skX6K1X9fxc6KCJ24G+B2ygtyvySiPxAVQ8slUGVxCahWJbugIutvS047LE5iU5Ks1fj7B2a5uBYjBNTgssu3L5tDUdCMYbCKULRNBu6fByfSHLbti4josuA5fwN7wKOqepxVc0B/wx8YKlu9lZik2na/a7ZXNqbuwPcPBicM0N1a28L77+2j/YmD9esbePgaJxoOjcnp4PX6eC2bd0msX0Vf/mXf8natWvxer285z3v4ejRo2etH41G+dSnPkVfXx9+v5+7776bU6dOzR7/4he/iIjMed19991zrvGnf/qn7Nixg6amJtasWcM999zD+Ph43d9bI4X02yKyX0S+ISJtNY73Aaer9ofLZXWnMlGvJAI9I7HJianEGREILV4X2/sCjM6k2dLbTIvXRV+bZzZN1ruu7DJLT1bxrW99i89//vP8+Z//Obt376alpYW77rqLXC634Dn33nsvL730Eg8++CB79uzB5/Pxvve9D8uyZuvs2LGDsbGx2dc//uM/zrnGs88+y+/93u/x0ksv8dBDD3H48GF+/ud/vv5vUFWX5AX8GHi9xusDlCbt2SkJ+f+mtKL5/PM/DHy9av9Xga+c5X73AXuAPevWrdPFcng8qk8cDOm/vz6qTxwM6RsjEc0VrNnjuYKlTxwM6b5TM/rEwdCcY6qqyWx+zv7848udf/u3f9OtW7eq0+nUdevW6Q9/+MMluc/111+vv//7vz+7H4vF1OPx6Pe+972a9VOplNpsNn388cfnnGOz2fTRRx9VVdUvfOELesMNN5yXHbt371ZAQ6HQBbwLVWCP1vj9LVmLpKq3qurVNV4PqWpIVS1VLQJ/T6kbN59hYG3Vfj8wepb73a+qO1V1Z2dn56JsrPbQOe12OvwOQrEsJ6YSczKpVlqa+e7raidDhfnHlzPf/va3ue+++/jyl7/M/v37ufHGG7n33nsr/5jm8MlPfpKmpqYFX9u2bVvwPtlsln379nHrrW+l8WhubuaGG27ghRdeqHlOPp+nWCzi8Xhmy1wuFzabjeeff3627PXXX6enp4fBwUE+8YlPEA6Hz/qeo9EoDoeDQKC+udIblbNhjaqOlXd/jlJLNZ+XgEER2QCMAB8BfrmedlSn2Cp56LK0+13sPj7NUDjF8EyKWKrAlt5mbrmqe8651WNDtRLYn+t4o4nFYvzO7/wO3/3ud7nlllsA+NKXvsRVV13FsWPHGBwcnFP/S1/6Ep/5zGcWvJ7T6VzwWDgcxrIsurvnfoZdXV2EQqGa5wQCAXbt2sWXv/xlHnjgAfx+P5///OcpFAqzzzg33ngjDzzwAJs2beLkyZN89rOf5a677uL555/HZjuzjchms3z2s5/lYx/72ByB1oNGee3+HxG5llLeupPAJ6CUs4FSd+4uVS2IyG8D/06pG/gNVX2j3oZUj/E47DHenExiqRLwOtj3aoR3XBHk4GicnoCbcLJAX5uHDcGmOWNN88eI5o9FLccxpEcffZT29vZZEcFbYnC73WfU7+rqoqur64LuVauFWwwPPPAAv/Irv0IwGMRut/OhD32IHTt2zIrkjjvumK27fft2rr76ajZu3Mhzzz3HzTffPOdaxWKRj33sY1iWxV//9V9fkD1no1E5G351gfLZnA3l/UeAR2rVrSfVP/KJWIapeJajAteuayUUzXBlTxPhZGGOMM4WcFrd0i3XaIannnqK6667bk7Z3r17CQaD9PWd6dP55Cc/ecaDfDUDAwO88Ubt/3MVIcxvfSYmJti1q1avvsTmzZvZvXs30WiUQqFAR0cHa9asYcOGDTXrb9iwgWAwyIkTJ+YISVW599572b9/P08//TTNzc0L3vNCMZENZSpTJixLafO56Wj2cOuW7tnnoPlhPueKVlju0Qz79u07o6t1//338+EPfxi73X5G/Yvp2rndbq699loef/zx2VYkkUjw4osv8ulPf/qctra0lLyfzzzzDOPj42e4uCuMjIwQDodZv379bJmq8hu/8Rs888wzPP300yz2+fm8qeWBWOmv66+//nydMapa8uA98NxxfeC5E3p4PHrG8ZXmkVuIYrGoTU1N2tXVpQ8++KC+8cYb+qlPfUp7enp0ampqSe75zW9+U71er37nO9/R1157TT/0oQ/pFVdcodlsdrbOV77yFX33u989u//oo4/qY489pm+++aZ+97vf1a6uLv3N3/zN2eN/8Ad/oE8//bSeOHFCn3zySd25c6fu2LFD8/m3PKmf+MQnNBgM6gsvvKBjY2Ozr+r7ng8s4LVr+I9+KV4XKiTVkljmC2a1CKjC0aNHVUT04Ycf1k2bNqnb7dZbb71VDx06tKT3/Yu/+Avt6+tTt9utt9xyix45cmTO8S984Qs6MDAwu/9P//RPun79enU6nTowMKB/8id/ooVCYfb4L/7iL2pPT4+6XC5dt26dfvzjH9fx8fE516T0HH7G68knn7yg97CQkEQv8EFwObNz507ds2dPXa613L1vF8L3vvc9PvOZz3DixIlGm7LiEJGXtcYSQ8uzA79MmO99W+7jQovl1VdfZfv27Y02Y1VhhHQWKt63WoOxK5lXX32Vq6++utFmrCqM1+4cLHfv24Xw0EMPNdqEVcfq+XUsIatJRIalwfxCDIY6YIRkMNQBIySDoQ40Kvr7fwBXlndbgYiqXluj3kkgDlhAoZb/3mBYDjQqaPWXKtsi8pdA9CzVb1HVqaW3ymC4cBrq/hYRAX4ReHcj7TAYLpZGPyP9NBBS1YWyYCjwIxF5WUTuu4R2GQznxZK1SCLyY+DMlbTgc6paGRH8KPCds1zmJlUdFZEuSgs3H1LVpxe4332U8jYAJETk8IXaXkUQWI7dSmPX+VFPuwZqFTYsaFVEHJSmkF+vqsOLqP9FIKFnyYVXb0Rkz3J0cBi7zo9LYVcju3a3AocWEpGI+EWkubIN3E7t3A4GQ8NppJA+wrxunYj0ikhlank38KyIvArsBh5W1R9eYhsNhkXRMK+dqv5ajbLZnA2qehx42yU2az73N/j+C2HsOj+W3K5VObHPYLjUNNr9bTCsCoyQzsFil6C5hPZc8qVuFoOInBSR18qfUX3m+V+YHd8QkQkReb2qrF1EHhORo+W/tXLNXxRGSIvjr1T12vJryfPsLUTVUjd3AluBj4rI1kbZU4Nbyp9RI13g/wDcMa/sj4DHVXUQeLy8X1eMkFYWl3Spm5VIecB+el7xB4Bvlre/CXyw3vc1Qloc51qC5lJxyZa6uQCWczhXt5ZzzZf/Xlju5bNghEQpnElEXq/x+gDwd8AVwLXAGPCXjTS1RtlycbvepKo7KHU7f0tEfqbRBl1KTPITSkvQLKaeiPw98G9LbM7ZOK+lbi4l5TFAVHVCRL5PqRtaMy6yAYQqK6CIyBpgot43MC3SOSh/8BUWWoLmUjG71I2IuChFh/yggfYAKyKc6wfAPeXte4C6p1EyLdK5qbkETSPQS7TUzQXQDXy/NL0MB/BPjQrnEpHvAO8CgiIyDHwB+DPgX0Tk48ApSqtB1ve+JrLBYLh4TNfOYKgDRkgGQx0wQjIY6oARksFQB4yQDIY6YIS0ChCR9dXRzouof1U5SvsVEbliKW27XDBCujz5IPCQql6nqm+eq7KUML+Vs2A+nNWDQ0S+WQ6u/VcR8YnI9SLyVDmQ9N9FZE15PtXvAv+7iDwJICK/VxVf+LvlsvUiclBE/iuwF1grIreLyPMisldEvisiTY17u8uMWgvLmtfKegHrKUVe3FTe/wbwB8BzQGe57JcoRUIAfBH4THn7euA1wA80AW8A15WvWQRuLNcLUoqd85f3/xD440a/9+XyMiFCq4fTqvqT8vY/Av8JuJpSYk0ohRSN1TjvZuD7qpoEEJEHKWXA/QEwpKovlOvdSGky4U/K13MBzy/NW1l5GCGtHubHesWBN1T1Hec4r9bUjArJefUeU9WPXohxqx3zjLR6WCciFdF8FHgB6KyUiYhTRLbVOO9p4IPlZyo/pQj3Z2rUewG4SUQ2la/nE5HNdX8XKxQjpNXDQeAeEdkPtANfAX4B+PNyks19wE/NP0lV91LKc7AbeBH4uqq+UqPeJPBrwHfK93gBuGpJ3skKxER/Gwx1wLRIBkMdMEIyGOqAEZLBUAeMkAyGOmCEZDDUASMkg6EOGCEZDHXACMlgqAP/P32GR1jKtpx2AAAAAElFTkSuQmCC\n",
      "text/plain": [
       "<Figure size 216x216 with 1 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    },
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 216x216 with 1 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    },
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 216x216 with 1 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    },
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 216x216 with 1 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    }
   ],
   "source": [
    "import torch\n",
    "import numpy\n",
    "import cv2\n",
    "import torchvision\n",
    "import matplotlib\n",
    "from matplotlib import pyplot as plt\n",
    "\n",
    "torch.manual_seed(1)\n",
    "\n",
    "mean = torch.Tensor([0.485, 0.456, 0.406]).reshape(1,-1,1,1)\n",
    "std  = torch.Tensor([0.229, 0.224, 0.225]).reshape(1,-1,1,1)\n",
    "\n",
    "for image in 'ABC':\n",
    "\n",
    "    for reinit in '1234':\n",
    "\n",
    "        modelbefore = torchvision.models.resnet34(pretrained=True); modelbefore.eval()\n",
    "        modelrand = torchvision.models.resnet34(pretrained=False); modelrand.eval()\n",
    "        modelafter = torchvision.models.resnet34(pretrained=True); modelafter.eval()\n",
    "\n",
    "        #print(modelbefore)\n",
    "        \n",
    "        if reinit == '1':\n",
    "            modelafter.layer1[2].conv2 = modelrand.layer1[2].conv2\n",
    "        if reinit == '2':\n",
    "            modelafter.layer2[2].conv2 = modelrand.layer2[2].conv2\n",
    "        if reinit == '3':\n",
    "            modelafter.layer3[2].conv2 = modelrand.layer3[2].conv2\n",
    "        if reinit == '4':\n",
    "            modelafter.layer4[2].conv2 = modelrand.layer4[2].conv2\n",
    "\n",
    "        if image == 'A': img = numpy.array(cv2.imread('ILSVRC2012_val_00017700.JPEG'))[...,::-1]/255.0\n",
    "        if image == 'B': img = numpy.array(cv2.imread('ILSVRC2012_val_00008161.JPEG'))[...,::-1]/255.0\n",
    "        if image == 'C': img = numpy.array(cv2.imread('ILSVRC2012_val_00026451.JPEG'))[...,::-1]/255.0\n",
    "\n",
    "        X = (torch.FloatTensor(img[numpy.newaxis].transpose([0,3,1,2])*1) - mean) / std\n",
    "        \n",
    "        Y1 = modelbefore(X)\n",
    "        Y2 = modelafter(X)\n",
    "        \n",
    "        y1n,y2n = Y1.data.numpy(),Y2.data.numpy()\n",
    "        plt.figure(figsize=(3,3))\n",
    "        plt.subplots_adjust(left=0.25,bottom=0.2,top=0.95,right=0.95)\n",
    "        plt.scatter(y1n,y2n,alpha=0.2,s=5)\n",
    "        plt.xlabel('before')\n",
    "        plt.ylabel('after')\n",
    "        plt.xlim(-7.5,12.5)\n",
    "        plt.ylim(-7.5,12.5)\n",
    "        plt.text(2,-6,r'$\\rho$ = %.3f'%numpy.corrcoef(y1n,y2n)[1,0],fontsize=13.5)\n",
    "        plt.savefig('out/%s-%s.png'%(image,reinit))\n"
   ]
  }
 ],
 "metadata": {
  "kernelspec": {
   "display_name": "Python 3",
   "language": "python",
   "name": "python3"
  },
  "language_info": {
   "codemirror_mode": {
    "name": "ipython",
    "version": 3
   },
   "file_extension": ".py",
   "mimetype": "text/x-python",
   "name": "python",
   "nbconvert_exporter": "python",
   "pygments_lexer": "ipython3",
   "version": "3.8.10"
  }
 },
 "nbformat": 4,
 "nbformat_minor": 4
}


==> figures-invariance/vggfiltering.ipynb <==
{
 "cells": [
  {
   "cell_type": "code",
   "execution_count": 1,
   "metadata": {},
   "outputs": [],
   "source": [
    "import torchvision\n",
    "import torch,torch.nn\n",
    "import numpy,cv2\n",
    "import matplotlib\n",
    "%matplotlib inline\n",
    "from matplotlib import pyplot as plt\n",
    "na = numpy.newaxis\n",
    "\n",
    "\n",
    "\n",
    "import copy\n",
    "\n",
    "class LRPConv0(torch.nn.Module):\n",
    "\n",
    "    def __init__(self,conv):\n",
    "        super(LRPConv0, self).__init__()\n",
    "        self.conv = conv\n",
    "        self.zconv = copy.deepcopy(conv)\n",
    "        self.zconv.weight = torch.nn.Parameter(conv.weight)\n",
    "        self.zconv.bias = torch.nn.Parameter(0*conv.bias)\n",
    "        self.pconv = copy.deepcopy(conv)\n",
    "        self.pconv.weight = torch.nn.Parameter(conv.weight.clamp(min=0))\n",
    "        self.pconv.bias = torch.nn.Parameter(0*conv.bias)\n",
    "        self.nconv = copy.deepcopy(conv)\n",
    "        self.nconv.weight = torch.nn.Parameter(conv.weight.clamp(max=0))\n",
    "        self.nconv.bias = torch.nn.Parameter(0*conv.bias)\n",
    "\n",
    "    def forward(self,X):\n",
    "        X,L,H = X\n",
    "        num = self.zconv(X)-self.pconv(L)-self.nconv(H)\n",
    "        return num*(self.conv(X)/num).data\n",
    "        \n",
    "class LRPPool(torch.nn.Module):\n",
    "\n",
    "    def __init__(self,pool):\n",
    "        super(LRPPool, self).__init__()\n",
    "        self.pool = pool\n",
    "        self.apool = torch.nn.AvgPool2d(2)\n",
    "        \n",
    "    def forward(self,X):\n",
    "        return self.apool(X**2)*(self.pool(X)/self.apool(X**2+1e-9)).data\n",
    "    \n",
    "class LRPConv(torch.nn.Module):\n",
    "    \n",
    "    def __init__(self,conv,gamma):\n",
    "        super(LRPConv, self).__init__()\n",
    "        self.conv = conv\n",
    "        self.pconv = copy.deepcopy(conv)\n",
    "        self.pconv.weight = torch.nn.Parameter(conv.weight+gamma*conv.weight.clamp(min=0))\n",
    "        self.pconv.bias = torch.nn.Parameter(conv.bias+gamma*conv.bias.clamp(min=0))\n",
    "\n",
    "    def forward(self,X):\n",
    "        return self.pconv(X)*(self.conv(X)/self.pconv(X)).data\n",
    "\n",
    "    \n",
    "def lrpcnn(cnn):\n",
    "    cnn = copy.deepcopy(cnn)\n",
    "    cnn.features[0] = LRPConv0(cnn.features[0])\n",
    "    for i,gamma in zip([2,5,7,10,12,14,17,19,21,24,26,28],torch.logspace(0,-2,12)):\n",
    "        cnn.features[i] = LRPConv(cnn.features[i],gamma)\n",
    "    for i in [4,9,16,23,30]: cnn.features[i] = LRPPool(cnn.features[i])\n",
    "    for i,gamma in zip([0,3,6],[0.0,0.0,0.0]):\n",
    "        cnn.classifier[i] = LRPConv(cnn.classifier[i],gamma)\n",
    "        \n",
    "    return cnn"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 2,
   "metadata": {},
   "outputs": [],
   "source": [
    "mean = torch.Tensor([0.485, 0.456, 0.406]).reshape(1,-1,1,1)\n",
    "std  = torch.Tensor([0.229, 0.224, 0.225]).reshape(1,-1,1,1)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 3,
   "metadata": {
    "scrolled": false
   },
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "VGG(\n",
      "  (features): Sequential(\n",
      "    (0): Conv2d(3, 64, kernel_size=(3, 3), stride=(1, 1), padding=(1, 1))\n",
      "    (1): ReLU(inplace=True)\n",
      "    (2): Conv2d(64, 64, kernel_size=(3, 3), stride=(1, 1), padding=(1, 1))\n",
      "    (3): ReLU(inplace=True)\n",
      "    (4): MaxPool2d(kernel_size=2, stride=2, padding=0, dilation=1, ceil_mode=False)\n",
      "    (5): Conv2d(64, 128, kernel_size=(3, 3), stride=(1, 1), padding=(1, 1))\n",
      "    (6): ReLU(inplace=True)\n",
      "    (7): Conv2d(128, 128, kernel_size=(3, 3), stride=(1, 1), padding=(1, 1))\n",
      "    (8): ReLU(inplace=True)\n",
      "    (9): MaxPool2d(kernel_size=2, stride=2, padding=0, dilation=1, ceil_mode=False)\n",
      "    (10): Conv2d(128, 256, kernel_size=(3, 3), stride=(1, 1), padding=(1, 1))\n",
      "    (11): ReLU(inplace=True)\n",
      "    (12): Conv2d(256, 256, kernel_size=(3, 3), stride=(1, 1), padding=(1, 1))\n",
      "    (13): ReLU(inplace=True)\n",
      "    (14): Conv2d(256, 256, kernel_size=(3, 3), stride=(1, 1), padding=(1, 1))\n",
      "    (15): ReLU(inplace=True)\n",
      "    (16): MaxPool2d(kernel_size=2, stride=2, padding=0, dilation=1, ceil_mode=False)\n",
      "    (17): Conv2d(256, 512, kernel_size=(3, 3), stride=(1, 1), padding=(1, 1))\n",
      "    (18): ReLU(inplace=True)\n",
      "    (19): Conv2d(512, 512, kernel_size=(3, 3), stride=(1, 1), padding=(1, 1))\n",
      "    (20): ReLU(inplace=True)\n",
      "    (21): Conv2d(512, 512, kernel_size=(3, 3), stride=(1, 1), padding=(1, 1))\n",
      "    (22): ReLU(inplace=True)\n",
      "    (23): MaxPool2d(kernel_size=2, stride=2, padding=0, dilation=1, ceil_mode=False)\n",
      "    (24): Conv2d(512, 512, kernel_size=(3, 3), stride=(1, 1), padding=(1, 1))\n",
      "    (25): ReLU(inplace=True)\n",
      "    (26): Conv2d(512, 512, kernel_size=(3, 3), stride=(1, 1), padding=(1, 1))\n",
      "    (27): ReLU(inplace=True)\n",
      "    (28): Conv2d(512, 512, kernel_size=(3, 3), stride=(1, 1), padding=(1, 1))\n",
      "    (29): ReLU(inplace=True)\n",
      "    (30): MaxPool2d(kernel_size=2, stride=2, padding=0, dilation=1, ceil_mode=False)\n",
      "  )\n",
      "  (avgpool): AdaptiveAvgPool2d(output_size=(7, 7))\n",
      "  (classifier): Sequential(\n",
      "    (0): Linear(in_features=25088, out_features=4096, bias=True)\n",
      "    (1): ReLU(inplace=True)\n",
      "    (2): Dropout(p=0.5, inplace=False)\n",
      "    (3): Linear(in_features=4096, out_features=4096, bias=True)\n",
      "    (4): ReLU(inplace=True)\n",
      "    (5): Dropout(p=0.5, inplace=False)\n",
      "    (6): Linear(in_features=4096, out_features=1000, bias=True)\n",
      "  )\n",
      ")\n"
     ]
    },
    {
     "name": "stderr",
     "output_type": "stream",
     "text": [
      "/home/gregoire/.local/lib/python3.8/site-packages/torch/autograd/__init__.py:130: UserWarning: CUDA initialization: The NVIDIA driver on your system is too old (found version 10010). Please update your GPU driver by downloading and installing a new version from the URL: http://www.nvidia.com/Download/index.aspx Alternatively, go to: https://pytorch.org to install a PyTorch version that has been compiled with your version of the CUDA driver. (Triggered internally at  /pytorch/c10/cuda/CUDAFunctions.cpp:100.)\n",
      "  Variable._execution_engine.run_backward(\n"
     ]
    },
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 144x144 with 1 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    },
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 144x144 with 1 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    },
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 144x144 with 1 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    },
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 144x144 with 1 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    },
    {
     "data": {
      "image/png": "iVBORw0KGgoAAAANSUhEUgAAAJ4AAACeCAYAAADDhbN7AAAABHNCSVQICAgIfAhkiAAAAAlwSFlzAAALEgAACxIB0t1+/AAAADh0RVh0U29mdHdhcmUAbWF0cGxvdGxpYiB2ZXJzaW9uMy4xLjIsIGh0dHA6Ly9tYXRwbG90bGliLm9yZy8li6FKAAAgAElEQVR4nO1dUYtkSZU+uXmbSqneLqhyqpmCbujBhmkYocURhWX1TVkXXHRR9MGHBt9d8EHwwbf9AQv6Nk/rg8KyLLuiMMIsCDvsCIoDCiOUONANNXQx1ZBFJVuJmdQ+RH0V3/3uORGRldXbD1sHisrMe2/EiYgT53znxIm4o7OzM7uma/q/pr940Qxc0/9Puha8a3ohdC141/RC6FrwrumF0LXgXdMLoWvBu6YXQl3p4od//OOZzWZm47FZ15ktFvnicml2epo+z+fp+sZG+r5YpN+YTk/NJpN8D9NkMvxtPCYuu/5nXJvN+vUul8Nnvd+0XC3/nM5sdNEcED7P58NqvCqeF3ms6/eROaEybsy6tFjEjJjZR196aRQ9WhQ8m83MDg5SBZub+ff5PP327FkSqK5L/3d28vWTk76gzefp83KZnkUHbG6m+yLBQL1dl4UOjUQZnuCMx1no0EHjcZ4kuMcrl8oDqyxw+M8sz2Z9NrlajyIh7bpcNtj37sdcxb3B3MmMeJ/5e6lPS+QJcsOz9Ts8xtALGxv9z6wVb95Mv0Hw0FOLRdaUk0kWvKjB3nfUE40yysLosZZkjctCVyGuUrtGi4tYbyHu3pKSBq2sZbUBpf7mMSnNoks0tP7E1lYarK2tVDnblN3dvrDh+slJun+57AsfpvBs1je9GHwuG8+iYa09DAigJhjPex1fkBaVc36Ui2CDoM97cwpoxGuaziX979Wh5ffM7GVmgPdcrZwV6infeXqaWsvajM0TKsJAb22l79vbPkOsIjY3+2Xx6HijVTIF+ixMKigwo8Pe6F8b2dkFzlOIi+9Q1mwiS1pPr9UUSU2DtjRrJYpU+hUKnVnNqwUeKxXOU581iPaaPgPtWDKxjMU8Pkp4xDOpnvSs2GEeG1yEQtgalvfK0O5bFXZdipThiPEaE9z4ApVLGY/Njo/TZzgO6giwHYCWYeZmsyQEk0l/4GFn+F6U7aFqLVvri1SDdmQJ+TsjzFoPl0paSqvXYks433um9FuzINYq8my6d98VSn5Z46Gi+Tw7BNBUGi7xtAfMtEfsmLAzoIS65vO+l8r81eiSnlf0SKTUx+PYIcB4ego3ElRPc7bALjeMElFLeKV1tqxA5d5HJbNZCp3s7ubfvZ5YLvvaCtcj5wD3M0LH6DHyVg0LZ0F/V35ArBmjmet5xeffFespsUA2KtIiG2b9bvGa6dUPXt2bI3XZMgHXmeABtWu8aBpqD6qp1Gmuz56emh0eDlWBakrWkB6Ppc6JtC7z4akX+m0lLRKwyKTwmavV59CdrB2rsnAVWmqV57TPKs/WRRnCsViYTafpN2gc7gmEMRgDqn1R1YDfNzf9jlIX0czHdZG2Y+2I7xGG0WcBLYhnCB9jPn480nZqThEcQIiRWeUAQuTXrYQSFGAikM/XIuK+alHXK1D5afTYzk52DsyyicS0hYlkTcfLYFEcggWUG1mK2UVaL+rE2iTQcrRMp5PV4dDHI4HRa+p4R6yUcB6zF2plfqAmdJ4n1AIsV6S6V4uY3OZmfzrOZnnVAQLHAV/2Xs2G9kKFDaSDXWt0ZFK6rq+Z+dkI5StF6N/6g+wJoUeeQNbG1xO6kmAXyWt/qcBa4V4ZjY5f+SovCPIaJ5a6QOrh4jujY3Yy+HddUfDMrGeqL1rQDTsA1zc2ykDKUytaX6QZ6Fkv5OJVGSlRbSbi8S1zb6DtIjztCVig0QdM14jLZ6+oQO1pUWDSw3cFzRAuVQFDaR3evSzYJc0U8VIDvHpNPfOorktS9LinmGvPhFTzXGr4ruYg1Ex1hcrNiTCR91mDvtBoXBbMn/dMqQ4EoPXeFnDMdXvktU/ji7juacjz3zzc1zq2nrlVlktKv1gBE5SGl8N1GUFSz2mFSVkXPLOE55AkYJaY9pwHFa7I5kBzXnDR5XJdLlfAHbXnaxMp+n4FgDqiFie7VP3AzKr25n5FaAzOHZtIZoih1CpmF/eXQlhWEzx0+K1bGS8xU2jQZJIT0iB8vGLedf1UKE9bqYeLsjhlyuOPG+sJeoRtvDK871H5NYxk/WZ4xdeUdgRd+XfXk60VjOu6Bu49zwKpWT6qnhnSVNR9o15smPHjcUbFNfeNf8ezTMp0y0zzOjsagJJzwjzU6l1BC7YUp/dzIKBarToVbJ1AHoRg8jK3veteP7HAeStYQm2mFv+jGNDpadJws1leVgODzKQmAXgN6XHnm0MvfDGys7LglIQ5ggSYSCUeK1SSaW/82X8z85VSkRXPIy9haVxXQVVtHjUAQoZxnc36uZQB1b1ahFEUSOo902kZqKtD0Sp0UmcUMxv8HglTK63lUtaLxX9Eqrg6FrpI6zWTJ1QcxuLrgEOolHO8oFy87QT8DMqvMFy+ulwmPNd1+b/2EJiDs8FqVp0GFTpknvC+igvO+qxFHiPfhnvc7Fvwx3BgRU1bI8+z9XAevmPcdCz5/hZ/q0paUbQzCYsBbOHU8WDmOFkD96CfKxnjZfahLnXHl6pweLwcOOZNPpedrucj0SJ0TGc2GoLuVU2md1/F5nm70rxiWcB4K0rpPq5upe70dgiaZQHT5Av8DnOp0QuvrMkkTWje2rCWqYWZ84Ci1xD2fKHNFPR6dbR4rQ6VnKhwGQttatF2a1CDY1et9kojONB6UdKgEsAl3wshRf9Fy5H8P2KnygBmBatrnhVsbtmEYj8ub0owG64HRcHac2IBqg2kagh+9kIDtnrIXuG1eyzDIbM89zQCoU6gNw9KIZhBm1rawibTw9fHx3ljFjQYSAXVW+YEw7NZ+ltL8BRsesLCPbdKOELNt/eZKPIA9ZFowFz8twpFuJB+Y2XPY+HtV1dqVBQX1RUzUbRjuHC2YFAWnI9VK7PEPO4dj/PGr4DqzgWDcdZ4LJRwLphxbQjPkhpibrQxBRkISU3wyoLoeQnEzGKR9sBPpylp+969vAtU+WS54KYzlGryc1ptumoouNSlTG4PZqnF42chdNF+T7BSvKoCEqXNRtiBe6p0xsMVgZmSIEZC2awJI6za648btlya/eIXZg8fmj1+3A9rKp+REtX5t1L3RBNDibNIMDY4EsQLkXhlsuu9YtynEmw5n5a8zIX/8GS7Lms3zySzWgde1Dw5rfOcVs1z8yyCF6KQanp1DQRQhUw9eqTu37tni+6GLRZmn/980nh375odHSWtp7SOkx3uq9DfGFDqLr3xOIfIzPrRB/ZOvSRfLUfrbmhU+1xq2e/AmI9XObhz1H0vMBll+qLYEiDX3z1z5rHQC8XozGaArgWeExz7rksyubvbVwxX6qm2EqeVaWeANFPbLK3RK3EQGlRZHvOorvHMcoyGEyt5EJhhz0Xj3xqWU5oYL3DOSsnLzGrVghc3YDlwsUgqbDJJmdnAtnfumE0mNunythP8PXlitreXFEcJ9niOUrWtXsxGNTRrPS7Qc0LMhmfgmA1jsZ4pRsPZHyhQHeOht2AmwainXiKhA/HI6zXve+VSycSCOIJQG9Qc6TnXehjY2SzZzqOj1B/TaQZvjjfIvDx8OPS7onuZp6g9zdkouvlKYc94nHjXJFt2yb1wgc5aTD513ddKEmCGtHJdA1RGG1OgWzGB95j3+TLl6HwwOxc+/Ii/27fTYEF9ScVJKEa2u5tkE9tUSpGKXF/5e/VBxeBRISo443EO9PMONBUuroOJZ7bm9JXYXqlh+pvaNN6ErasWUbnKqHScbiksCZxu/TCL+wP/Z7Phc1tb6bm/vNnl/SUMxDUPkfrjI5POzEbWdTmUhS5ZxYx687G4WVvNJ2fWeJhDD9yMog58BInWa5ZxIDqyUQu0azxmUoESGGYQw50QaTUPaHkdasPL0YBxwB1se4sjsETHxzmxBs76xgbyWkd28+YNG3EwlDUANAZ7E5OJmd3wmWuklYxA5ABx/zOmRuGYkajI2xjlEY8ZM8knVqIjS8U0VcTrc13Xn+V8HzDDbJbtPjoCToW3ewzU0OOR4lVYgn7Qo/nMcgRkNjP7/e/Nfv5zs6dPzfb337fvfOee3b+fgsB375o9eGD28ss3LnDawMdGGwl+TCY3LmKzMLfKu1JpQrkhHjyAgWZ7jmuKu3TLAo+pOoZcPuP8SDi3tlLHcnpcgeqC59kIz1VkhhnfeZLCz+rvgfAhtBLJLBMLnx4kACgznSbhe+sts//6r4WZ/bd94hN/fSEw87nZr3+dPNKXX86Y7SMTx0uUvhrZmW1sjAab8Uq0MsxVyxBt5VRzq5rOcyS4fG95VE0Hh2KwErIWxot6jX9XoApmVfV7+EGPKiuZ2fMBjeJ67JAxW2b9uDYUxP6+2S9/afbWW2+a2amZPbD9fbPXXjN74w2zb3zD7NOfzkoc/f0/p6n+j0wExMO7O+f9I5Ouh0sv4T+Vg9lcoEKcaGJEu8tgrXAPP+uVjboZRzLcarFcxase84pvwCz/x2eMNCLg6gF5GOQyI2R9c6usapHIGnn2zMzsny9+Pzn5B3v//U/Z5z+fT9/VfU0o78wcr5eJKr1kk9rJizow6fKYmb8agWcVs2hMCs9y8i9rPWz8KrF8qYZxgzTijXvBlHqDnmpis6zlVGaPjjk/piEqncgPHpi9887fm9m/mtnf2Fe+8in73OfSEtfmZjoyBuEuVvD4fGYjG7H9hsdyjndGdHPr8h+oqO2Y1NvkRrNGwj1semGNzOLJDw8YMxHkLYeCNjf9EANRm+CxvWemvOUT4AiMNH9WCSnFGfi+gB3G9PjOkR2z/oRlwmrCrVtfsZs3v2Kbm2b376f+3d3NURQv17FHDNaPj/uZuDh3puv8wG+NIvwVMRMlcfD9XB4sEvIneXYCkzAeZG3Hp2nhudkseWldt2Z2CgpmAdLfvXui2ckCyLjCs4+4v5EiS6cnZZye9uHIJz6RYcmtW+ktCTiMPlpSdmUB+xWwslHp+Gaq9QE3HP3JybYFCNC7V7EfL50xyAV+58iGmoOGcas7FyrxpXtVEHWNLwow6mxkT8qpU6sC6fwADFksUv8CanZdCpWok7a93dbUkNhjbIQKIdVCEjyjdIcX8LROaCyfsRnc3ByGx1hoGWswRuQNWmwRG8ysWcueCy9NWu/Rz6qioeU0vqCz45IoXOEKiPsNppOrxHIW4Iu33FhLvOhhNy7Yo4b4VpE0jMHbEHB4phJj7tJYYuWBlQObYuVDTwTD/bBka3m1IA+HsTenzofnOXlaQFNrNLhcWO/1+pj3GuE772rkvucVPhxoj/70Ntc1KS7tEyckVKWacLJ24QV9Nu2cOW7Wb7iHA7suufjjcQK/bLGm0ySUAMWe18b/IXRrnZ2ihbfO2FLuHjACh2PwOwspewz8vJBadzPfUeOID1ty76jlVixvFnifmsnrMewVHvVv9Pt47OM5Xd4ERQKzXGacgT9egeCZyaRQagWN3iZ4kc1uqRSd7+211HcqeYuqDqE/1XHAmGOVBzLO/cOCCvOqYUVuWoSVXQ2I4KC2M/I0S43TcnW91awfS/OwBpejExnXgctYm3H+ITwtZI7z4UuKF1lLVqh+hEVLdil3hAaTeUS9cIpXB2vHYOQVN7NAadGLReoLFVR4rp5FxzjW/KEBXSQK2FCaNaRULEgYVSoFf0EQIq2v1eQzLseWR2A+Nrl63DBSxwp0OTTvEUaI4xhQ98fHQyHSA3EU4wUr69q3nIiB4nVN2xt/rhaTGwrAe0FREeMxtkO6EX6PMnGjwlusiKfJNPcLDod2hr5Fs+Q08nEUuFf31TDvPMZrZSBzhyKzwbPzDKYxy3iWMnDiQCXuQ4e0eM6Wzaxuf+Cx53HgZMyDgxzXhSb09sGwf8Td4bCT++HZs5zWos6U1x6dDZ7QRUKJa4qTudGaicLmEg3UlQ/Enfj86/19s1de6cfwYKI548XT6AG1nYHsudMekDWLbRrsmi4HmDXNEL5VH2GhM0tjf3LStxSYB9jjqnhczTXYrBIXcHTU9zQ9xr3Kag0tDSY3RuM/WEXirBQQBAz3gS+8xYnbhTR/TorVcI5izLVT39l+l0AyOmp7O4Mj9a4w43B/5ELqoDh2jtvJAjKfJ88fhNgdXsfGkAfV8ykbnqUoKZ2LGxaLrBlKGoAFqVio87syUsJqKrCsKFibaV0IKEMwuy55tUgs5MRXD3+w2ShQXeO1THtWPRg1D1wxcx6SB+lMKsx47k+zflaJd143r9LppNSwIv9VCRK8uzvss1VDDo3mKuRDBVobC+HTY8jw7M5OwuWAD7qShI5VyKCHNpXYLF5lz8UjddE91O4dZeFlZ+Ia/w8AOPct34piWd458O4pGHVMtBlch9LgHD7e5L4ORVoE1FIHCy+nKXmv/IJ14jem37uXfj85GWppQCeYERZGlOe9ToKbVLyqoRAdAXwHWOXFULN+Mps+yzOi5VQbZdyxJKocoXg5xqpmlMMlmrOAe5vlqLTC0+oitwhVdOagN6NqZlG1K8Im2hbuXO8l1Jqjt1Y45egoqVreysfqQdUNp3QgLrFYxExwChXK9mJ6NTxjWe7xiFnuH52c+E3nBz/rwSMXkuHi0VG6wLEZaAbcF+EuJb2HTVupP/kZD3+DNI9SsTQfUwb+vYgGKxSMNRzIijIpYzwsmyA+oQvJcCLABBrAQUbc43lboMjcVgQOlzQADC3Hc8RLivXmkloOYLyQDWZiezvOpeIKVyEV1ppDgnu1vzHT0DFePI7/GGNzvEmFGp2D1Q6tO2pW8erOjtk77+QCHz9OOIYXknV3k5ckyB0SkZc8GpBnUllekRaHfka4UN9qz8RxX65HrZf3e68QrGt6Zsz7TanFw20Rvmi1Q00w7veiF6xI9EBNJWBEyMpaGM+sL2TTadp69fBhypicTpMgIiLLjcDI8zW+Rx0O/M4NdoiFDnLOcqqP6hFwEcyBgPJ1jAHD1pCp6dRXjSxsakIxkJ5zVumHInnPeTzw/ZzmhN9gNjGm/DYgkDdbG+BAuWUbG3kGn54mIbx7N0n1m28mRnAQnFkKJXDSG8AV8B8a1OKROffovoUodsl5CVCgCpO0GvS9rlo0j/3paUphZimNXOWSJlzXI/aIG6xHA/N1LwphVl9VYo2pkCmgcisRocbI7e2l79Np0mTYFX14mEzydGr2ta+lQXj99eHrpre2hiOvyzoNOAgmFEVAUDgqYJadLMb3MKksqOhTxYHMmvPC7uHNsA7seHmaLfJIC5OytFloENaJHBgv0RDfcXYxe1+Y2TyTx+M8jnA8PbhVmUCVq12fWcwWnPMAZrBTZn/fjv/xH+3WF75g9vGPJ09vPh9Gvj33fhUMc36JNVMU7VHTydshtHheWGlcwRsyBaErdXzjBAPVdqi5r1cAed60Eqez88zlvDIt0yxpeHVSQFeyy4xnIy9+cnrvcml2757dOj8r7mLJ5bvfNfvSl8w+85n07IMHWRDRCEiR7iOk+vX0d/ZBPEWC/uPJapYP5AGxY87l88qQ1x1mGHDre4uoXAkDyCc3RgVbLv9SxNqHQyOs2jHLZrOkIMzysSOc2qVOn1k2JSrQOMJCz1V2qBxOiYCojjjs2dZW0nT37mXT80//ZPbxj9vye98z+9Wvknp+/DgnC9aWxgLNwRaBIQhHepj4mDjcx2llHHqLFK4Hiy6IJ1JE0cE4lwmzCLlC6mFN8MGk3hMsG2MPNqFRyGu5TCdRNuD40dlZvN/zwydPznrASbEDMAEqgebjmYFDSvjAuCdP0j137+ZNwlhgRWPOZ5x2KMfnmBWz/pFjLETMDoemUA6aAdnhwDPHCL2Ya9eZjRZ/7g9SKfmBJysT3X9ZTVc0t1y3t0jNs1A1HofISkeb5uMZzLa37aOvvho2ZD0XSgNjqtYxmnt7/b2Dt2+n/wcHZr/7XdKSZkXw7cVQ+TuEg88Y1FQ1mE8lfScwOx880cPMcsbCkRmNGnBV5jUiDfZqdokuf/GJCDAlmHWccawzEeWXoARRXfBKMTZPAnQBOrJPXZeE8bXXhi755qb9eTEKrS9IE0Eh5ywsbIJ5BYvZ0AmMrCANaTH1QzIju+GFKbQijd8IPTehU1DMDgGEkbWeJgzgXs+E6mzklawC1b1aHlXvmv6mHbsKfjl/5s+L0YVv8v77STD4zfSsYDw21bya+Zn0pQQaPiaEm6X4EeZ9d3d0fhqo02Z++DkJXPWsFQ/joTHeDPYOc/RmrVl+/vQ0Z7OsnQhaCwsow6s8L+S9cnNrK0FEmE5Aqb29eB1aq1QlDJYXi/7KDmtYDjGqF4zrZvlc7u1tCmuUtJ4wuIrQNViwcr1amNlwhmqQUwEu3wviZ/i4ixJLKzGs3wsCV+rQViUIa8wO4/FxSvT9yU/Mvv719Du2KYIdjmliidFzKNnMstOB33lMvL00ZknwfvOb5CclSFSIqV2BA6HC1/ROsxK+xDU9rdVsuAtef1eaTFJHaD0ee8WrvTvbtFmtQzForfibQ0sQxFdfTX3xy1+mkOD9+1lDjcc59Z3L0w09sAZeSpTHm+b0MWFpLkOB8muqVp2UDQqkrSDv9xaLFv3OEQz8xwxfC+NVGIteYOwRawjwh+LRsertc9wNq3c4RmxrK6/Ln56mCM2PfpSuffObeXEFS83ekWOKFJA95BFHk/Af0YM7d6Is/1Ft4g/6p3St2cxq2CuqILJo8MQ0Xsv3aWgIHRclqWrVDc3oUekVT/yZAb/iKvCuDrM+r8tXnDeKfAQsMW5upuNj/+M/zN59N2lBRA5gFfjQI476RBlEmtPKvAIfPn2aNSwvUWofPA9a6cV/TLr1wCxW91EZ7MV5kY51TG2L2Yx+iyYaH5IO0tQm7pcLRkmAOWC+s5N33+3s5NwEM7P33jP7z/9MocJHj3LMGqsdnibRejU9jdOn4HXD1HPiApfZaiZLmk1/KwaLtVKdbWhY1w01lHqqXmIrm6lIUK8M40nZl5nFkbfpLe57dWpZOrm2tnIY5PQ0pQx+7nMJE/72t0kwd3ZyGiGPhxfx4HR6QBdOtDVLMfDj4372mC5DaxtqfafPXcrERg8r2OXMCH4GM84zB9ooz2FZy6u1trix3lu7VtJmSrxzTFci9OWCbL43Nsw++cmL3AV78KD/7NFREhi80hPHfbAAYvXHLGs6rKfjvv39lJr41a9m4TPr7x4E6ZFytX5caQ9UyWngQVRNxmlvuBfOga5MsJAtFnkZVBtTahxuqbWlxUzgPi8ZE4ROxwTj65514IA6l7eKE8aTlXcearv295OQYRFFT+VAMBsHIU2nZt/97twePdqwb30rxRmPj5OG5VMioiiEd7qXp8Ejqr6v1ruGxmhHanJDzZxxmWw2uJ4GatZ4vYe6/jUIXekMGBCE08NxXLbWwb9HkzsKV6E+aER11u7fT9exqe7WrXQdbwg9Pc0mFafBP3q0YXfu5L4/OuqfyaJvV8BuAHzHfTXNd6WOiddRWqF3f+3aJaiYnfLkyYdnfBKF8ojf+ByeCGuy+dDgeLQSo/UoeTCgBOxL5QC/oT2zWXrF+/Z2Ekakmr3+errn8DBrSLPkZMxmaScAcCbyIrT/agIVRTlArmNR8vS0oNLv0WzwmJbv6oy+9NJHQ++06dAeXXDX8EgtbODhO84U8cItoNrEKvUFC2bNjHVd/zWfGxtmf/VXyWP+wQ/M3n47abquS6Z5ezt7tc+eJWF79910LcLk4Ek9ZU/L899KtMoDNWfEw0ArM+RTFeMBl7BgQdA0czdaSWGzpg6Ugm/v4Esty/vsUXSvJ6we/jZLE+T730+hGYRNui6Z3Z/+1OzNN//dbt/+O/vyl5OjcnCQNOF02s/rq5HXllrCcnNBkecZaROdCV7nrWlqqxqPB6UWo2shbxazJ+rdo99XaXMJQ43s7MJs8X2c1dx1OUB8eJh+v38/4cD33jMz+1vb2Eiab28vmeKuy6+98EgTdz3y/IBqQ7WA6Fr02xraTLcm1KgoeP4yUCYeHHR2iXCftx6N572ddLimZsn702sescDx95Gd9XhEG99/3+yNNz6wd99Ny2O7u2b/9m9mjx//1B496uzHP07a/u23c/3MO0+cEl7XflqLos5hJryObjEjhXtaZbcoeMAjGnPUUBAqQ/KkN9kifiMcW7peotq9tWUmCJ9ZFr5798wePXrZ7tzJW0WSkD217e285XhjIzshJyf1nWolRXRp4VsV40VAsoZzAmrlu3hL16VO1NgiJ08C6+kZf5yxAeAOYkHWTOwWR+Ay1LSueV7hyM5sMkkZ0Gj7rVtJ2D7zmeRIpJcpf8sePkz3bG0lM4vVEw1IM0WD40Exj4rbGVs6TYWqwWO90sGwSjjlj3/88AwgGSEC3guCsAiEjE87QNtms5Q58ulP93EshK6EY83qAlNbT77Uy+uobASPHz82++CD9PvJST7HaLFIIRQIKbJnNHOcadX4nHdvda2WwbkW5IF0Dx9ElTvkjUMpnFL1alUb8eqKWU4l4v0MfDYMwLiSFxvk760Cs45gtRA8+p2dtDIBU3p8nILGDx9mzxMrF94RI0xXrDxiaq3oCrxWfYl1bVyqpevRJ3rNLAeQ9YSE8TibG11n1bbie3U5SGct/1aiFuwjZY/Ov9+8mfPqoM31/SOswUtjFzWp5GisRE0Aq9HLXZFWUQLV2rhDdL+BakLv1IKSViua1dZlHfy2asepKSksu4y67gLzmQ13q9XgApMK2WWFrojzmP/LCuJzpmKNPLuB8ZhHPrEeaeRwPKI9v+xANLW3dSljFeFjTw5ZpF5ddP+o6+xGZ3bjvArFNNWzSyw/p0o7Er7LzKeV6KoLX8EKFcMpMB14RbrOaGhAPtTQ2yropUEpXQxcNAItUetWLdl1eQcPJ9pxHd6L0qgcjv31eK+EJlhAWzzYElU3DL0ATXZBFWhT5ExN63SasRzaxDhOj3xAHLAEtM0qe0JRCBjy1tS4cC9UEJFu7dOEORDnyUiUCfYAABSvSURBVEdqCEKnO4gcXhWIK5WquQy17Ghby0njPuaX7BWo2DTE2NCfXecfCG7me+orxyBbhSYKB0QhAC2H17K8JMKaOS+ZFA5MFggDHQlFq9DVsN6Vnk5Qaxf6Zd0zkA8OUuxqezvH6RBO0UROQCWe9Bgjb3tmkxeL75yCzGqUj2IAE5G64INnmAEljhqrICPvHTEWnHiKz3yvau0GUHuVlvG5HocB4kmoQreOqcXZOmpeUT7KhmXh9CkVMm9DdSh0JZzHwUK+pufraVn8crjoGCmz+GQfXGPB9s4gQaoyZirq0YCo9MFVCsqVazn9HoW0MPm9Q2qEqs7FzZvps2JvxeNcfwSBSqGDi4dLhXlCxRgwug+OhHo9EBg+oQflRvwpnmRMwWeIpNSVIb/ec3Z5jOU991yD6rVBbMkBs4rGi+JS+uZz7m9P8BaLhhQfNAgSrVv8NWc+EiRUyP9x3ay/uRa/axoOazCz4eIy0/5+3mGOcjc30+4ifoVqNEPJRI+kc67cXDp0pULaHCOrCB7kQE1tBGegWGBlzPrHrDWTzhpIrgdavV1DTGqS9X2gECZ9LRDuZTedy0NdeA+p8sLbBvVga9zbeuqQQy1ZNs/1rD39XTXhOhiPJyU7B3o4KOosbd7hz4N+ZQ0VeUTeBmNlgIUCnYGXwkAjoSzWnIwPGcfBDOubijhjVd9kyJ+RSbC/nzb2/uEPOX8KmzOQyoLOxilFjga8airu3ah59rqzi+EDa56Amlqm4xHxyvfr9arph4kFecdmeULHJhiM8PvEPvggA1Vcg7bBM/zeLp4d3kSo7T7nDInlMgU/Dw5SvW+/nTb7InPi4KB/DMLmZrr/1VczD2tQpPWazGtJY5WuNRy8bVYRPO+8EBAHizWwrJO/FPYaXPA0Fyo0i9119lr5yNT794fYgF9ruVwOX1ymsxXOR3RINe7RczHg3T1+bPYv/2L2s5/lPPp33jH7/e/Tm5L29pIGNEv59Xt7KQGwIR5Yo2Yh0wlX03x4TomtSIGqXi0UESsj3Smmh17z/9IJTC5FDgJSoaGh1K0HE9BoMAVetBuzBjMH63qzWdJCnrda8pzZLPOzmIXzeTKp+/u5U6Dh4Ejt7aVU5/39fIg5t/95EvejCpx430XiPsWRC1GVtbKC8FPPS8UufcXhHuxpnsRorOIrZgBvl8R9AKOnp/FLi1EOZiYfr4UsTgg47j05GToCMOdsntmZ4PM1cKDfj3+cNN8Xv5j4OzpKYZfd3Xxexp07mc8r0HgurSLMnrkraTOYQGj2gKqtYuyMsdJtjGySNarBPBb7kAeapf3gIF2H96gml6Wct+rz0QFsPvTdAviNvVhgh+k0BzMhSF7ul4ZtNjb6Rw/s7eX3wL33XjK9d++avfJK2iM5n5v98Idmn/1sOmUo8navShBLYN3TdDyh9KhVvR97JSp8NsXx+LMev2CW+nF7Ox/9gOtm2SnE8Q7N2g6N4lO3zbK2ggCyd8WVa5iFAb/n+iOcgoNNcOwThJ3jeiiP1wiZP7MkrDCze3vZpG5vZwC+vW327W+n8vFSGj5HVztrVaErCWpr+COKlWoaull+w2ODRm1qCac2wYwzpsOJS964Y8timQthg9fgMFCHh32bzi8k84K0bE5xLhkIh9p5hDrgGOghL9iE0nVZAyALlgcab3Jks7tc5hcRgjBxoDF2dvo7qSLtpP0X3bOqd+q9axjle6eRMzUmSJg1Cp5Z7n/NWAE/XgKAN2kvRV2XsRcYYU3HA4/7o6OizFJZ3nsGPHCq2AGN8pZp+IVpHh9qltjk8ynhNdLBvYwDUguJqDBjAuvJQ7iG/7r/IaBmsYAW40QAtN87lIb5qeXjDeIt+M7rqdoYCOHJSV8DwrFQwK9vTF4s0rO3b6d7cEwAz2x+SSDKYNWvL8FlTZhefjF0fjB7cS8GinFKjXQieILI/eg5WCp4uB9Bb2h7zvLluhjsc/YQ93mpCS3ti2KobN3Y2nkORa0vikwwcMW7BXTtlrf+M57Ds0+f9s0Y9mxCEHZ3kyCiDPyusxn1sKlHQBqdAA+VG+2dNu51RDQJPRzraWjPC42uKYxg/jggrzxCOyvOw3PR8iZXU7romU/lD+2IdpGxU6lQzH0nhHYYS/bNm1kroWDWMmZZIHTtdTJJXtArr2QBYsYQU9PTy3WAdeC54ajb22AMLMoalz3zUmdzfa1Yju/lYLkOFD+v69pm/moOjtvnBE0+kZL7IqCq3mGTjXLVyigx5lO4FD3TIw6eckyNOxOhD07aVJf6opXnvwPrcShFHRVuOFY4trbKx+gzv6oZmWcPvymvKoCXwW8qKOAPFkPXo7VehRRK/LJEtIEnrAqxx2JLG3iSmvnJI7jXrB94H4/7p2O6Y6cmBWp+Pk8m8vAwmUmkOfOJh5ub/vlomkUMLdR1KXDLr6lngcWLfnd3++dQsArnlCzGjmp+UDdih3A62EnRTtaO5b4pTS59jj97E5dhCIg9SIYw/GI8QBnuBzZjmHTrOBcaLIY18vpBIReuw+H0oElIcJ2Bw3iRH+9LBfAFnprN8oL75mZimtfyOPvEi++gURxLY+HVrFoWKgjs3bvDWYgJxGYcQufhKxUG1qJctudU4H4845kYT4uifH4XhDo/DC1US3KA2QuwO9S0vVHbZNYPPzEPOlm4L71J6uaMsZqGoEEIoTXAHI5revx4GI6A5Kv5ivbR4hprJg9gY00WAsXBZ56VEICuy+decDk8W/EMrwvjMyYiaymtJ+pgbZuHJb2wQ+SkLJfJYuhyFYiXMQvUbGo5RGOWsWSkvRjnsbZ2Tb83yzGw29u5wxnoshba2krHcLJnhfPEVLvpEhpjMtVCKIPNIs8m8AEIAIyB0AhMxq1b6U+P3YJTpObAw4LsZUakcTR0tm5y4nKwrMf9weaYlyiPj/tCCi2Oydd1eY12ne2N4B//vXZrQJnjiyqUxVQtVY2MlxAw1ntBML2sORaL/vPejIan6a3r4n4co+C9hM2sHyz2NvnA7GvDuZ1m8Tm+IGTPeJud1Dtl/jiOydiS8RBrLU9z4trRUZ7o3CaePKxFC1QVPJQVhY+YT0x0b5yhAJS/XkFaoXpaGFTFMLzEpoXzYHFn7ez0N/mgYVoueGPPF9p4scheIp7D77x+6Xm26iTwC9eUcC/2mYJPs2F4JPImPdzTdTn5Atr66Cj955R+0NZWhj1aNk96TMICVY+i9XaSmQ3H9vjYv8bEWnNQJoRNMRBrMnS4Bjfx5+2bffo0azU9lgL36UxB+fivs5jNLr5He3YxCPhTwVCPmQWS2wphB3FnsnbztBV7ojrJ4YGiDcfHZn/6U+aBJxWiCfhjfhaL9Dyv9RaoSeNpaEZ5R3goWrEAVACv0W60iwd5ozQTpy/x6gW8Mbjd7OLv7WWtxxUzY9A2uI89KJBiQ/DKUXwsN83n/Xw8z+xE64izWZ9Pz4v0OtkzcWxedG2VQw38/86dnBOIQWN8xylPGv9EkL+BmgSPNam20yy/w8vrX0/Aqh43mxJ96NmzPv7zvEQm3luheWKqYeAgoCyeMepJAfOxeYVTo0mQXIc6SXyPajAG2FoO161lsSfs9Q20HM4jAfhW543NJ+7ztp6iH7FnRDWTQ0XB07Vs3aGHsitn1IS/9QRYbTCnG6FRvL6qncu4isMPKMc7ppM/Mw5kwgtpFT8Ca3IwGl4416MzL3JyWJj0efX4VQtgUnFZrCkVlvDzBweJb7zSHf1wcJD+HjzI+z9wnTOD2ClqDe1YRfC8iRrdx/3BcUXdi+GVcWajtJVPmY20k1nOMMVshfllhnk9V8tjRrVuNqt7e0P8yeZaJwoIwVRPO4BHkHpsfL8ndHwikyfIZv04GwevuX/0uFcW2OnU3xDFWk/XcVGOaiiHml6wop8Zy6oiUHPLloDf8xpW5pkgrxHzeY6z6e4vDBCbgUjoIsJM0yUwgGgO+XDGMOMnDI6mZKFd/D/iQfvCzA+g8iTgXXZ8L2sjrPyw0ANTLRZJc7/yyjCUtVikfuckDHV0KgkCZhWN55lLVUK9wgSCmPWD5bxjT81t8bgtnfUcyvDc+1L8TsnTdphNPKMB+hEzxHNaN0zl8XFewoswj/6O76qhuA/g/KjDwPdg4J8964eaUDb2krz1Vt7jwVk+2CGmGBIaFvfztlD8h+ZbR+PVJqVaH7SdE4VbyxqQmgPd5GvWb6A6FjWh07CMNsIjdLxmFXPj+MUYXtmomzWUrjDUtLEKpR6GyPuAuTwkdSIE8frrGSIwr/DQwTe0B1Z4MNkZNmB8AIEq1KTxGLfjO69imfXlQsetkiFzcf+NznztwJVD40Cw2KFgE8Pmz9MqSqxtGKSjDu5kVdkoTz1tmCXe76EL6xhQdTJKeJfL4Y3sEKD5PGlcjmF1XXbMZrNkSrleNr2M3zTcxHVrXJG1aoWq+oe1NzsRnH7vCVbJw3e9WiNzyzfwgm+tEs/86QCy96i/a1zQA6xaN5fPqyS4J9rf29IW5c8rg4E/nmNnwSxjN8a7PIFYa3iOlHrInoNklqMHFY/WrEHwdPnTLE0ytnIcc2Ve3Qor1qx3E3dQdA9ms6pk72Qh3B+BUw2sKnaBVug6f1+pxtvM8m/TacZ8TDprNQrvaRBPW3LoQdPycS8PmIeRGLviGi/5cX1e4oZZM1yoLpnx55LJxBh4OYDqcKqvwHSRJlUDhZrhy6CS12R1mSrqEAXmOujoeCwLqceFfZyqmXnZjU2VBoeVahqShdzz2lnoMHi8GuQNkgbU0Vb2hFn76PMssBV8VWwd9422QRUM6mNNDl71fjzjWZNUDpncCPsozlNMZjbsaK1QMzaU4AFiby80adQA8AUBQyd4nreCZNzPfHI5GEz12NQU8jnQuAfXjo5yvJNPyGJ+kCyAON7OTrYS3K8ckNf6zNJ678c+NuwfsB5esWGbVKgizeWZUU0E5vu8sR/gPRU+xhks3RHI5cHUU53MhuujYBYeoDLozWjwohqRg7Rcp2IldXwQA9TMFc9BWiz6zoHW5f3uOTDoMyTEIlYKE87xUcQn4fmaZaGunJ1SDSBHiSA8DkdHfYdQ+4N/A6/8m5dUUSRPVXqZJ7qkhk7z7o2Iww0QeHiGGpzFgHDYxTuSQmepCjF3mgopP6+dC5MPYu3MWAnPeRqbHRIQdpXhZFNoxfk8D75Zf2DXMbXadhAnrJoNjzfh/mWHiv+DdNmRyxgElRVXcSM9QG+WMR4qwgz2Nt6wAwIP1QvdQIOp98j1e1pSBcoD/kpeHItXHLysbN47AQ0G08lH+aMvuGyOj3Vd6qeDg74WxzEeHLZiDHx8XM1Armq8FsJE8/AtU4Sja/HSC4rUIuMPT0NgLRfXPcdFwye67KPlsdB5a4EqMHomiecBe6SaA+8tZSGOhBB8QCB5vwp4ghCb+SsO43F/ExUsBrQdtxFakPPyAmrCePjMdYBYIXgZOrwzTsvhe6IEhJ7W85wMHnhlgrEHNwoEgeSwCRjCPgpoL14AB9jmoy4i7xI8es4PX8NnNgua3ADtvb/ff/M0/8dnaD20iZMoeKLA20bGMTsyqkGRnbyzkz7v7fXXRPEsb8oKqClJIJqUnCgRKaPasp3CFI8GO9FqD3ghA05z5wi/9yw0GmaUOgacqKoL6B6xYPKmY7P+8hk6VIG10muvDa+px8fwwIu1AaMqH7x8B22IMm7ezJ9v387CzBMnWj8Xquj5fpsYOoBP75g0zxkBMf7EGGq/eNi6d9yFuu98fJkOrHrFDJK7Ls1aHjRoTOAHBs5m2WFAtjPvBQEhGRL3e6ZDvXAQr69q3Rz81rAN2o6+8ASX05wOD9NnbNzhbYmTSdJqrI15AjLGhCCoF1yhosZjpaC4HteZ1EP3FEqEo9XRC6mGibwCMMDQOM+eZeHjQVoukwlBZm5UJmsTHhzGmnoeMgtajXi2coIE6kXIgnGaWXmjOoQEfOP8Psz8o6NkwtUqeMtjh4epD3E/zDX4nEz6m3C8Jtb6gKEUm1VAHPZWQTwZQRxrVCfU66MqQco1LKBqVs0uL6YzrsHMxemd0Hac1IhGsCnEeyo04Kn8sKYy68cN2fFgTcf4DARAzJ6zWX/dkkEz84KDIrsue7e8NwWnaSEKoIKMjdx376aTteB08ASDtveWB4mqQwxLwjmC3BbF5WbDOC540zgqB8LRR6pE8PuA1KtTGw5CR/PAIJUd8TizfiR/a2sY2WdnggU+ChuoE8Hrq2Z9wVZw7s1mPOt55HhWz+tTxwUaA/3AJypgQh0cDAPWT58mDXbrVj6tHvtTDg76/YvNPhXtURU8TXsCnxcFULtKGdmAQxr6YkHjc/60z4rtgNBpWpRGpnXrHQaePdvj4/5zrPE8TzPCCIo5PIyhs0s1HQd8WZB5gkFwFeegP7BSA8L9uJedGR4Is35K1Hicz6nhSXz79jBLRNvvUFHw2NGBYPFEVA0GvjnTmyd61yXeNcTDG8F4dyKPf2r/yG7Yn/sNYyYVs3FohYE14lAbG8k03L49bNRikbAMX9/czKCbz+ND/ThuA6nh+p4zmFbW1Lq6wIKuHaXJsOrFmfVz8AD02XHANfD0q1+l7YwIf0ATHx6m63t76fnDw7zXAhuDHj9O19msgo91zsdD/y4W/dgjh81YG3kKpS84/TGDZvYsQph+F00kxhnMIO9T5YKAY3CPWcIwOD5WA6s4qhZOybvv5gO82eNdLFI5rMIhYGwCeUskCz03nlOSwB+/EsGsvwIzn+ez/NCG2Sy/YRKvsEJoZLlMbVgs0rXlMl3nDObZzOyDD/rv+sDJqfBiNzbyHlc2WwUanZ3Frxx68uTDMz77hjUYa2bWdApPoEC8cMlyOczO5oA0iCf0RUhF8Z33GZ2vaVIK9vH58DAPCjraYx7ReeAZdACfw2zWz55VNa7aijuFO4BDKAwlIKBaLn/GfZgIDBPU7L/3XhIkaG1ocuyVxRkyEAZk7aA8niznOPmjd+6Er48sCt41XdPzoitZq72ma1qVrgXvml4IXQveNb0Quha8a3ohdC141/RC6FrwrumF0P8Cb/y2zbxS4msAAAAASUVORK5CYII=\n",
      "text/plain": [
       "<Figure size 144x144 with 1 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    },
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 144x144 with 1 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    },
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 144x144 with 1 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    },
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 144x144 with 1 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    },
    {
     "data": {
      "image/png": "iVBORw0KGgoAAAANSUhEUgAAAJ4AAACeCAYAAADDhbN7AAAABHNCSVQICAgIfAhkiAAAAAlwSFlzAAALEgAACxIB0t1+/AAAADh0RVh0U29mdHdhcmUAbWF0cGxvdGxpYiB2ZXJzaW9uMy4xLjIsIGh0dHA6Ly9tYXRwbG90bGliLm9yZy8li6FKAAAgAElEQVR4nO2df2hk53X3jzPTzMSz0RDJlWqBBFpe0V3YpTJe2G12yUIWEjAkYNOUGlJwwBAXCvmjELcJpGmhf6Tggv8IpE0ggYQGYkiggYUY7LLFC2uQyba7RQtqpXZEZ7NDJCKhSTTNnez7x/HH53uP7tzxm+37+o93HxCSZu69z6/znPM933Oe5z5y//59e1gelv/X5X3vdQMelv8/y0PBe1jek/JQ8B6W96Q8FLyH5T0pDwXvYXlPykPBe1jek9Ks+/Knt2/ft2bTbH/fPxgMzFotsxMnzI6O/LP5ebPx2KzfN5udNRuNzLpds+HQrNHwa7pds2bT/3/rLf+9uWl2+rTZ8rJZUXgdKyv+rKMj/93peJ3z81Ffv+/PKgqzhQX/nP+pp9/3drbbZt/+tt+/tubfDYfRh60ts709s3PnzA4PzQ4O/NrBwOtqNPz6c+f8Otpo5v+3WjE2lG7XPzfzezsd78utW2Y/+IHZZz/r7b53z+tbXIy6zLyNvZ4/p932zzsdH9dOx7+nz2b+ea8XY7e+bra05HWvrfnvdtuvbbX8+uHQf5aWfNzGY3+GmV87M+OfmZnt7sY8j0b+DL4rCh+rxUV/3u6ut2tx0Wx/3x77yEcemSRb9Rqv3fYHzc35z/y8D0in4wJDKQqvjA7u7/tEMugM1mjk37/1ln83NxdCxwQwEMNhdJgJocNm3uFGw9tz44bZ9rbfc3QUz+73XUDm5rzOft9sY8Mn/OjI711a8s9v3zY7dcr/Z0IGA7OTJ73umRlfWNquTsfbvr3t18/Px8Ts7ISgNBo+Xh/9qPdzdtZsddWFZWPDF+Fo5Pft75vduePP7PXM/vZvvb37+yEwOzte396eCzBjPxzGomGsEF4Em/FuNLxtzabZ7q4dXLlidu2aj8vOjte9vx9z1mx6f9pt/7zXc0Hb3PRnIqCzsz5WLL5fS/COjvyh/LDyiqIsmHzH50XhDTLzz2m4mWuZixfNnngihHFuLq5homZn/TPVBI2GX5ufubwcAjoex+CaeV1LSz7R7bbfjxZZXHThY/IQlG7X6z99OrTt3p5/j0ajXbdvh4ZuNr2OTsfrHAxcqM38OadPx3g1m14Hv9fXvR3Npgsjmv2pp2Jc6RMLmsnW9pj5mGIhGJPx2D/v9/1nMIhrul2b+dznfM42Nvy7bjee3e16G7QerEur5d/1+94+lA/3Tyi1pvYdc0JHaQQrCGHjs81Nb8zqqtnHP14eDDP///Tp6MhwWNYUXDMahVCxylltrGSElfYNBt7xuTmfxO1tf9aFC25WNzfjnoWFeG6r5VptddWfjYCdPOmr+sYNs7NnQyPTztHI6zt92gWHieAatNzRUdTV7fo9KnSnTrmGW14O7fyxj5m9+abZzZtu5mdnXSDa7RBstRJM9tFRCOPeXownFuTmTbOXXjJ79lnXSkXh5rjTMfvjP/b7Dw58AdA+4BUme3c3TGtR+NiMx2bXr/v/Fy++LVn1otX48pe/PPHLn//Xf33ZfvITf/D73292/34I2y9/6f/fv+8N+sUv/Pdv/VZopJ/9zOx97zP7+c/NfvUrv5ZJ/4//8Ml99FG//n3v807++7+b/ed/mv30pz4QP/uZ2d/9ndnv/I5f9/73x2B/8IOhJTsdrwNMChbDBD36qAvLb/+2D/pg4JP8r/9q9ru/6889ODD7yU+8Lwj0hz7kz223Q+jof7Pp96HVPvhBsw98ILTaL34RmvDRR/27vT3Xkh/6kD//Ax8we+wx7//ysvf75EkX6H/5F///wgV/drfrz5yd9ft+/nNftO97X0CR7W1/zvKy94/vfvUrf9Y//qP38Td/03/oA2Pb6XhdnY7ZI4+Y/fd/e9sfecSfxcLs981+/GNfsL/6lc/P6dM+/7/8pVlR2KOPPfYXk2Sr3tSCoQCVnU5gA76ncI2ZT7zafb2H/wGrCI5ZaLaiMHv1VccaCI/ei4mnIHijka9qcMjBgdnjj4dmOHMmtPfysrf37NkQpv19F/b5+agDU6IwotkM7NNq+Q+4S9sFLGHsWi0XhrNnA7MpBkb7m/ni+PSnXTvNzrrWBkZgOjPkYPyPjqLdOkaLi2Yvvuga9s6dcAbRXjxbx1dxKjDELCyPygDwSMdrQqkXvGbTJ2h21itCbReFNw68A8ZTwWu1/N5OJxrP4Cwu+up4/HEfYLzNbtcnZjgM0N7tmn3qU35dFmAmHzMMgL93z7UK7V1cdJPVavlKLQqfHMwVgw+uoy+6KJjk0SjMGO3ElOKRM4F4eZR22+t4/HFv63AY2Gh5OTAi9SwsuOYeDt1Zw/wx2eph5jFBC1OGQ/esV1fNvv51/433r+3TeaQesBuOm5kvkHPnYiFvbgaOfBelXvBarQCguuLNyo4HE4Q5YjJ11Sng1+sxS3QUoXj6aQfo4EomkO+1oJk6HddyOBHgIy0shP19H7zh0Ns6GkX7q7Sp1tNohEMBfdTpxGcUsCyaVDUBGHl72wV5MPD/h8Ooh/6qQOai3qo6OIuL5THTek+fNjt/3hcnz83a0Sw0q3rTaHHFqSxibe8UjFf/LQ4FD9L/mfxsQpVXY3Uyuah0HRAwGeZrf98xDXwaAqydQUOiLbUd0BwzM64t1As3C47r5Emv6+ZN/2xxsbw4zEIQ4OtY3Wi8TifMlXq8FGAKfTcLjMR1p06F99tsevsRJqzM3bsx/lgPFgPCz/NYGDhSXFMUvhCBEWfOmL32WmgxBD4vcCwBZrbVcu0GpYYF0HYjBzVlusbLgqIFQdRK4JHAg2ZljaTkY36m4hyEF0HQlZ3bkT8rCtd8qn329mLy4LaaTbOrV+Nz2rm7G4ulKEIbUsA5KlAIgrZFsXCmGdAk8KS9nvcfeKC4ChzJhOqcoG0UyijpT5tUaGnbpUs+X3lOKBkuIIDgadqyu+t9UAolQ4BU6jUe2A38wkAxkGgdpT+gRlRYaaiaVf7W1Toe++peXY1JUvOsnaJNEKn9vms4tOGPfxyELe0CdLfb0a4vfMG/V/NJ1IAJVyHQPhSF2Suv+DULC669wMQsFF2ALDytxyycHDztmZnyGIHlbtxwJwPTDrGsoH51tcx1UrT9PHtx0cdtdzcwZ7ZgmUYajyNaBe6D92y1vE2ZV6wo9YIHb0Yns1fLBKj5BbcBMlmdVapXVxgTAg1iVial6wrhmqUl6dkEIeeZmBImlUnB9OiKVW2b+3TuXHCZEK/wmrlvaD2dXLSRWWhQrZ9xGw5duOkHsEQXOQsgT7ziLtWW4FIWrQor+E77rZoXGMDneaymOBn1phaTw2AQ1uGh/K+TbOYDMhj4Z71emQLY2QkVraZqOHSSdHY2hLfZjBipFjQuzgjeKIUQH1iMwUM7bmw44Qm4ZjEB+JmY/f3j3qGZfz8z43VQ93BYDhsyTkURtJSGrrJTtbTkz+r3AwuryTcrx1oxddnzBqZoGQy8zwgpY9Fq+XdKzPNdv+/sAEVjvHt7EeYDhiC0meKZUOoFDwzXbrsADYf+u9cLE8lA7e2VpZwGQBOA8dQb7PViMI+O3KnA/GRTrUWxFyZcNReDh+lFsDodN1d/9EcudIB8HSxtq1mYGjxPxsQsTFSn415itxsxTAXreNIU+saEo4lXV83eeCMWJtrTLIQX5wlvn++VbVDvGuoLWKL1dzruZNy6VcaJ9I2oBYLVbse83bwZWve118pjqPBpQqkXPB62uxuk7GAQAwqeYrK0Y0wez0BFLyzEgDA44LVM1pq5VlFgr8JB/VXmOK84BmJnx+zyZdcwCobVNGVP2SwGmXaPRkGB0EcN7eEJZyeKPrMgFHs1m2ZXrpQtBm2nz2CpSSUvPsZ1aans4fMb66J9o33r6+V2YmrNAnapttPxeyCNVxQRo+t0XF3Pzwf1wDWqOdQTQygwp1mdr66G1vze92JFcQ2mLwuXxozptGZhNJuB9/Q+NMuNG173/Pxx/ko9URXM2dmgDzDv586FQO7txTW62MwcH7NAGSvaqTwakY2bN/159BtHBKEGDkyaXEwilmQ4DIdDcR4MQrfrmSl37wZ+63QiqUHnrtXyzz/60WjLyZP+/cHBu8Pk9m4SQVstxzPDoatlNYGQxVUFM6i8F41Cw9EhJiCvxkk0jmoIViEmQb1u/lcSdH7eTXDOnsh1KQZT54O+ad1oPX4Ux+WJU3BP0X43GvbLF18sY19dvOpMsEirPEiuH43cYmUHSbU6Qg2WBjuurpadG56nsAl8yjVTaBRKvT5UzkY7qrl16mbzm4Hq9Zwm0Ik4OvLUqMXFMuF48WLZZKvmQXh4PmYhA2kN2UH8wgWSCvTKKx7/JD1KzZJqAsWNtOPgwO9fWXFzjflR4dKJVRrF7Pjztd0S/vuNa9eOCyxcmVlo99nZ8MIxl4QEu13HsTMzsQh1DpXQP3XKn7W/H4uMZF4SPfGgSadaXg7qRMlq9d5rynSMx+rudLwjaC84G5IvmQTVTgzQ3FxMRFE4ztIVRICdotoHvITJIT76+uvHoxKZpsCLZSXOz/uALS2VF4+u0vy8TE0ouU3BPBF3harRQgQna2/VRKpJlbLY3nYzqF6wOgjcf3DgQH97OwRlNCrzihTlRxGyHFk6PAxngcCAJkRAtlO/9oX5nVDqNR5gudHwlXP5clQEt8eK0IQBjV+qF0gn8TbNXCveumX2zDMxUOpkMBAI/BtvuDAuLfkAk9FLKQonWYkX42WeO+d1qwamjyQoaHxUJyB7yixIrsEj3Nx07aFsAAWHBPyklkKxF2OrWwd6vYAjCv4zUW9m9t3v2k/7fXvs5Ze9LeBaFWqzwMiM98ZGbEOgLUqis+CazUikgM3Q5FrNHq8p9YKnXkxRuPCRj8/gqik2K6cCscrBXHSGAPZwGMIDsYumoF7FMfv7Zl/9qk/+s8+W8aWaJo04FIWnvV+6VJ4ovlPzOKmokHEvjD1aFa1h5vyXanm9bxKjnz1KrIWZMwGHh9XRB+6l7meescdmZz0UuLIyuW8Zh87PlyMgObzGdxljKnQA9yHsNaVe8PKgaKYrjVNQirZDHasmQqA0F+/evXBaNPhN6EgFHyF+6inXLGSgZBoHk4/HtbrqAgo+QevqBCiJrBNFv0kfImkBS8CkgYE+9rHQntwH1MCx4bmKb5X3ApPu7IRnjfev7aS/8G3r686DPv20f6caSgUUDY0ioM+rq96Og4PAhdxjFnUr9GG+FI9raLWm1H+rK4lOwtCz6gmlmZUHENefyWOAeZaZf05sUc0sE4VGhdLpdr3utbWYRBh0MkwYDDQf1A+woCiO79HQSeezonBtPBi4MzQ/77RBTpzkh6wXzA9RBBVk9VAhgrP2wJG6d8/rZuGwiDOOJeuYgD4QQ7chqKZVnKjCMh67uT158nje4/q6j5lmvTBXWCtwtEZpakq9c5EJR1KDqoquXOXZsnlR8wNepJNoUuXn9Dsz1447O6Flh0Ozf/iHyW68OiUw/arZNAWJ/vJzdOSY8sqV2FWHIwXnCNDGIszO+g/QAYEiRYrwlbZXHQrwNHtTOp2Y7Cqzybxsbpa5wkuXjveVkgl5Cs4i48r3zAVsgY4ThfnBmZni2U5Pi+IBrD4yRrDlrZavzhwmUYylHphql+vXfcDIxjg4CACu1+lzb950jbe87PXu7joVo7l5GselzM766tTsGdqGE9Lrxda+8dhX//PPlzWTWRlH9vv+P2lN7XaQsuOxt5etgsR90fBVPCVCurzsppNslXy9xnB5HqlfnY47Fq2We7mZuwO2sPDNvM1nzkSalXq45DeqEIPRb90qwxXGZQpunp76fnTkQseeUqVB8rU0VAE7q0OBM/d2u7F7ajQqCw/aQs1zp+O719SELSxUk9h6n+JEFaD8N/27ezeuh0Yg0VGTYZVAR9Cou9XysZudde7PzPsHXNB+ZoKaZ7OXl+8yXQHOXlpyraz7ftlGsLZ23Bpoood60gjvnTtxHZxgTounTRpLVgg1JTulHuPpnlAEhkA4poPYIR1QfigTzzSa0wHOnCmbGPATq4aOK1GrWyNffdXb+KlPHef0Sr0U7JRBr1InOpB8Tn2kPdE2Bhrgn+tG+7TbQR/t7cX1jMP6ugsiUSFtX06jUjyokQyctZs3y0I9O3vcQ6XQZhwl6tvddUty6lQsdvqLgtB2abaMQosHxnikSuMiIyCqcmkAAqbpSDxH/6ajYBg1AeohM0BVHhIp2WiEvMIw2fqsvEGdgrbe2oqJIvNW93uA3ZRPUw2gv7mfFPFGo5xryKRfvVqeOC2TJo+FCJzQTeTa3+zB5+fnhYjzMDdXzrejqHnX51XxdlNCZ/WCxw6nft/VPsFwPBk2y9y+HTgPTkgnmAFSbMIEk61CQQhGo+OmUR2dft9NArvHMukM5sqCpqafetB4J0+WN67osQwssP19/1xzCvnNJBwd+eSxwRqBRXtg0o+OnIKBCyWoz7PNqjNR4NXa7QjMLy25gF+/Xu4T2kfbqFybOlkQ79BP8HIUdvrheCkO1PCiztWEMj07BWZdY3hUhoZaXw9cxMCYRUNUA2YPV71XOCLS6hGOzK2ZBQbS9HHqhKTW/aHZjCnuRNDU27x5M0A71xeFf7awUPa2Dw4C/1EXC4xkU9qlZrLZdGcm0zn0I7c540IEII+Pjp1ZCDWx2Iyd9bcmXHCtmlalzvLccL9eN6FMN7XwR+yvyCcV4QGBB5X7oyG5gwhftxtHKWin9b7xOBIwNU1oOIzti2r+isI17vnzx9OHVOPS5l4vBAwiu9VyLMbfkMFgPLNIfD048JQiOELqQjtcvuzfvfFGmXiGE11ZcU2j5Cu/NTWK9h8duabf2IgjO0gCWFlxrXfjRtyPcECFKZ+KkKhmZNGQ+MsYIExKE+HAVKVbVWVuS6l3LjodfwAPJzS0vx9aotVythx12++7trh8OT7DVLGCYObpkCYvMuhQLJCbur2wKLwOMlpUw2i0gKKYh5Afgzw76wQsE7i/731cWCgLw9xcGSJgMiFtt7ejn4uLfh/HqK2slE9o6nTcMbpxw/9nfEk/g0La3PT+dDpx4sHurlMYp097e1Qrdzpufczcyz06inEEB2LB1EQyRoOBt+kb33D24NOf9s3nah2UIVDB1XE2C4J+QqnXeKwowDakMOkyu7txphz82IkTrolUdWvcUbXbxoYDekp2IsB57GRTAdKsDMrubiwI8BKDNhiUs6X1GQT+iZqgWTQlCkZetT1t0qRRtAwF/KYnKfH5mTNe98xMaA2iPQjG3JxjT7M4Eoy2VlkTzkzB6VDPlEWr9+Zy/brP5eqqC3F2JjSjh/nR+VJFUFPqNZ5Z+agH1XL9foBQBl3jkVroLBN1967fPz8fpzpREAa0HBwS9ASFY8cyRhkMHFetrLhQk0lRFB5oV95JBxXejQljklQ7tNs++bu73m4cKRIGMJ87O94/DnQk+jAcuhMGiCeLWfEQmpToDXl31NXvm/3pn/q2zCefLO9RKQrn7WhHhhr0qQrv8v/aWmwM0vNtuI5rqxY+C/aB8/FooPJUrGDsvfJeSLnGAbWANcx84DmFUutrNEIAMDtZ29A5JoS6SLkisXF7O4QLIebaTF8MBnEsG3l1Ggw3CwqnKFzwT50KjEt0AszJqseDJE8PE37jRtn710gLGpm9LnzOM86fL/c9jzFHhkG5UJQlUMdAP3vzTdu7ds0Xr+77UHlgnjQkyvNyqHNCma7xkO6i8M4eHAQ2Ar9BD7CvNKca6eobDs2+9KXY1EIQW+vb2fFJYYtiux1YhXp6PTdVel9RuEZaWwttqCeKEoUgZentgX7H7Lz6qmtIiG3NDeT6118PCkTbr04Xpmw0isgGAmvm966teX3Npv9NRjN1jsexx0OJ+Lk513Y6B2Yx8UotgZ/VxDIOZBGr0C0smH3kIzZ75owfm/vkkyFILHboFbKPde7AwwcHU52L6bFaJg2Kg0aQRUx8NfN12iDFE6OR2eXLNvrmNydjAdWY0DdahkN3LnLpdNzhQLMB6LVuDXgPBq4h8Vj1mDJgBIU2nD8fY6JYC4wLpiVmyziA8TBDiivhB3OkB4dDT9/c2opnZ3PHPCk3qjwmmPXwsDzuyuVduOBj+NnPxqmuuvB0rPO8sHDW1x8wH0/NGP+TAjM/7yqdEyAzdsi8lqrilRVrfelL/gy8NbJHzOKYBjqigF6phtEoDoxh0BXMK21AkgCODlGT7W3/TboVgJ760Na9nreLUz5pM9cgqABuDvOhHWBIxmNhwZNZIeWvXnVNmg+/YYLhEFngOWmAv98eXxsM4uQBpTpo98FB3IsAtdtxYDcJIRqxQljBcpNkRjeFTRKt2m9zQp9yVJgwVfWKR3RA1NuZm3OzUhSRap1LJpn1eXhW1F+FYahPQ1Q5Y0X5LXL9ms3QsFzX7QZOAwOqEGkskzZghvBCOXFgNHLnQlPM9eBLjk6rmjQ0Hu2chO9QDtStn1OgyRBi6CVNhgUa8TltYGFBsym5TABgirYzm2Zq8Thz7hhk5dNPR56ampSqlcEgPP54cGKYJeWTeBYClgVze9tB9+pqBK7NyiuwKIL+UUqEgaMO+MOVlXI2s5olrl1ejhCialeEQBcX94BTMcPEbc1ijwfC12y61tP4cu4/ZD6nzGeqQ6/FwYDoJbUK4WUOtJ9Kj6igcp1SUXroJgVNDKFfU+oFb3ExiE7CQmZROQ/X7YTaGCWMNUyUtZRZuaGYLMwpoR7oiNEoAuI5764o4pxhTf3BtBBR4GwQTnwHS2nkRNvKAszCpVqFPlJHu+1Cov2G5FZchUBeuBDmW7dzwklmLcdi0kxvM38GRLJqY64lNUvjrpowULVJKSsABJ17qV+3SNSUesE7PHSeiaTLqgbo5Ogk6O8q70cbml12hAxqRYPeeihibocOiqZfk0quOFS5R9V+/K3mCc0BXUK7uJcJzSeeNhqumVUb0TaIZsVm0CVq3nIfcTh07PKcKC6mP1XPqaNHzI63AU6XRZZToIjkQCPVlHqMh/kZj8tgWe2/WQiKqliyOE6cCO8SjaJ7WkklNzvuPY3HEbXg+ZwKdeJEDGLVgJ85Uxa+DAnMXAtyzJhOFAKUV65mL7NDjv0bHPdF+xFsTphXsl2xGJPUagVJD36lPyxSfS4cp+4dQXhIkcI0gmU1psp4a0xc64JDxIo1m84k9PuxmEiWaDbLiRIbG2V8XVGmb+jW1U9ICfULf6dJiSpECIdelykDxV05rUa5P+XA6sArplZ5K9qugnR0FC80UbNHHeooIZS7uzEeeRcWITl9zwRmJ+9qU2x2cODUlG4xUEuh9fPZeFxevFroDwmnqtV0jBh35hGtjgPERicSFWAylpe9PydPxkLMGpcNRzVlOo9H+rUGhzE1vCUGjYb6R7vBNXGCpFlozc3NWOkMRv7R9G7uJR6r+wUoUA/r6w6u86YW5Rnb7ci/w5STsYKGVwDPonnlFbN/+qc4OkKTWvUEeZJKiyKiGRQycnDeVlacrllfj2iOarmcSsUOfyWKVcg4kf2tt8rhN13gXK9mk1dumXmb7t0rb9UcDmM3X35tFJoR4viBzkCmo/xoIJt9rZgLUnVooJriZrN82gDcUM4by6uSwVEnYTj0XWU4HNpOnsM+Ee5hJWsOGVwbgz4aHT92LPNkzWY5EQHPTmEE6VSjUYTRzMJhUAeg2fTxGo3co8UDVUCPY8FpBZi13D7F33t7Zt/9btmMohwynWR2POTF/AJr7t3za8hGVz5SnczRKFLnpolV7bc50KyCocK1tuapOuw66nYjgqDp6QxQp+MRAE0E0OcpN9RsllOZ5ucj3KanDihOy6QzJC7vk9AJIaNaM0zUxKnJn5mJzBvwD+AdHEchMYDkTzQYoT+zwISdjtkLL7gm482Yw2EZa6q51gPJlX4hrFUUZZOtmFkhAmOuYbmFhUh7u3bNOVeNk7NotaiggX2vXDkuT1LeHcZTXk5VO7iJQeVtiRnTZc9LzXCnE8ehqmDDk1GY5J0dN3eE6nJBWNQMqMlVM46HhoCreedaXXTttms08JMmReARKs/FmwwJz3GNmkTMlpkLHRZhZ8dNJaFBHQsVBO0X1oN3q928eRyS6FzwjEkmE34TBWQWya/gTIUjnY4LLhxrTanXeAcHQcRm84PAMMhzc47bNDtDTaWaRQaXVaxxPx0YxVF09NYtsx/9yJMUuT7HVBcWYjJpy9aWwwH68YMf+PMuX443Fw0G3gewmnrTRDggcfPRu9m71K2aN2+6IP3BH8T1h4euGS5f9v/x3iFx6TdjqO8PWVqKflSB+7ffCHT/pZfsEd5AmTOQNXmUcvp0fH76dGi3ZtP352J6OZVfoQMOXT71f0Kp/5YzQzCHOTCsqwN8x/Y68BMhIAQYYL+3558RT+T8t9zo4TC0KtsDX3rJyVbFT2o+dS+Gmd/Le2c52QjB1Qkk23d3t7zQRqMIuaFVoIqIYUIngNugR5pNb/PyciRa4FhofzOBPh7HBEOxMPb5iAiFQfy+csUeyQKmVgUIABPBeSksZOZpPI65/8u/9DZ97nPljCE0n2LrB0oSmJ93zXDxYmif0t3NeCHw2bPlAaCxdJzAO3iLGCjmjQ5kpl2dCIQwH7OfIyGTQjaa6ZIdJrPgnjJ9oVgL00IGCHgS06s8nmpETYsivUl35+t3eP0kk1ZNotJRVQUuT2O72fzpvVlwSQIleeGJJwLDMr44h8wxY1GVUZTKdI335JM+CBqgVk5NQW0OcDNJmApehKLvWc0Dz+fcz286tLp6PIWdgqkiz0zT180CdxZF5OThQZqFk8OqZ0B59RSvZDILuICgsBi6XXe2+A4P8fXX/aQrtASHYff74SmOx26C4ciI0ih1YhavYCAygmCpMOLc0Cc0NO02Cyopv4OD8e73XekgaHnbKppaNbGemVNTpms8s6AZMhBnAjG5RDc02NS3TQgAACAASURBVMx94CM6ThIlz8k4UEFrVSdUUJV1bzYj3RzB4nrFnprgqCE8sBUrutHw550+HQtFhR4ek/SsvNKLwoWJ79QikLk8N1c+6hVYMKnvOZ+OohqNNDM1rZmYNos4+iTzrXmYYETtY+ZGNcOlptQLHiqTFUyGsQqT7thCU6gHpAMBLcJ3+m4FNIy67Uw89+/u+n2bm+WcL0y2JnT2+95u1ZYMLm2mHvVy9TrNaMFLpe0bG2XhePzxcFAgYfW0p6y1zKI/fMd+YNoGHGHSqXt72+zll/3dsyw6paGgU8ycg0N4ODMZWDAaucPFZiMVVo0Ds5MOwaIeBFjvy7TbhDL9CrNwBug4HdVBzNgpm09lzgHcmmKk2sAsvFjMN94lWReaOKql1bKDz33OZj7zmXhmxjYqAAwyE6t7GTRbGKaehcPOLyW60Qya8qQ0CwVQ3+26+aNu2skYEznI8KUo3Lna2nIoVJXts7LiGTp37gSnCk/IYsIJNPPFrG9HomQcrNyftlcjJ0S2asr0Dd1I/tWrTmUoa63mt6pUgWK0y2uvlcMu6mQQVcCrIx2Kw36ywNHGt52AmS9+0ewTn4hnaYoRden/mH+4ReXEGo0IuKMVdaM0lkDPp4NHY7EhZJmg1uNfOZJCFyuaUscOD31jw1PWAPgaAWo0IqOa+jqdOMtP6Sq4xLW18lG0aLZGIyI0u7suzMrr8Xydg5wNU1HqNR6ThnSz1XBS0ZiiZvKyEVyBqWYvwNTD2kOJjMdOUxwe+u9792IwKRnsmvnLP3JgXoWPlcoiUrhgVuYq6RdafHvbBxqvD+1GJIVJ1veM5Tw+BFtT2BUTU5dGjihM8PJy2SvOZhxh56TS8ThOreI7PUOlSkkolOH/lZXjyQuZ/tIE3AmlXvDUzl+4EAQj3JVWCsbKm2TMAj+ALQDpcFnNpmuNO3dcaNQ7ZiIXFo6fIEpKEYNnVn6zDtfmickaOg98HlgNeSlFBNg2C+1s5u3EC+73w4RRv8Y7+RzB19M/lTbKgP3MmThyQ50+5k1pEU5tYP50YeXAAEogp7RDp1FXJu6pNx86NKHUm1piiWY+sJg7s+O7lJrNSARQc2VWdhwQUEhawDeeHS9nMwu6YWvLTTMmTWOVCtqbzXK2s5Y8EGwYIkUcAYKq2NsrD6AuMPo4SUvwjFarrCG4H62ui3dz0/u4tRWLDdJZFwLjSMRDj+TV2DVjvbfnjg8ne2n4kzNpqrY2cMIDiibTLcAMwo5YO8JpUwjk6bFalXCiDbDZmANWmHI4OSWJzjabnkp/7VpEEejg7GxsqQNDrqw4prl40QV7by9OFVCXH8/t6tUYDIqmAynOY3eY8lqE57Kw8L0mAmjGi+YoLi56kFy5NSZLt4OCG98OrI9eeKF60ehks0hYwJhyhQoIN54r46MQA1ZC+6dwhUO4c+o7fWJvrtY5RcuVulT7rXps9+45oGXrG1xX1RFkGjRGKAHa3a5PikYnYPI5cFrNCvdxoM3srGuGtbXQpAgTMUyEqtUK4hoeDaEiy5ZFRAwTZ0CFg7HQtmEK6VvGjVyTnZWcSYN56nat9fLL5QXb68Wp9YzHwUGcV0OmTLYoZt5WTCzaWU294kzay28ETrUj/TSLQycVskBENxrlUxsmlHeXj8eDWdGa6qMbZBAAnQQVMI0G0FBIVLMA7XQWAdb0o37fIwCof0wRzo8KB165DjqDhynDS2ZgAfM5HUzbrp+rN27m7RkMwuNkXGiP/uZe1SiKudDG6kUzZuBmzeqmLjRS/i4LSxXVk4VpNHL4o3BEXz1f5WA8MI/H6ms0vDLCJ8pWZxXP9ap2Ffxq1gWnUUFTKPBlwDJHdfas34+nzPOV/tBUIMJZZ8+WoUCzGbiHgc8ToItG+6chQs7MY2EoPYQTVRUR0M/H43jLt1IaOhZgazPHbOArxkDhwu3bDllgDrIZzGaTQ4dUY+7uxt9sdGcOWIT0W8d7c7OsjCaUesEjRVvVbJ4MFZAqO89kqPCRogMuW1yMGKlqAgWorD5MpubNUT/aAa05HHru3v7+ZHLULJ6jZpu2a/1V9yjlolEGMJJqQxVA7afuodCYuFIsUFpqHg8Py+OKtsNZUcqK8cvcq2pg7V+3W35xnpbsaJC4gYV5YI0HJ6Nqnh3kGspSEIr20kgAx4XRSbiws2cjXarVih34mqtHQVNtbpbNoBYlaEkk/fznI9ZMUQHf3/f2cHji8nLshcVJWV11fLu6GlkpV6/6Mz/+8RD6oojXrD/xRDhKOzv+fFLHEch226+5c8e12MJCNTbCCUFoFMfp8+h7o+Feb7vt2JxnMI5qpvmbom9HUmiBQJuF6edavY4Dj6ZovHqMl3Pa8h6JKk8KrKVeG55gs+nXLC1FwiDlxIng73KjVcC2t90jnsTJafazWRxOjQbJiQiYN+gFaAkOoTYLPIhmMnONprHfjHnQnsPh8dPe0Z7Kl5EmpUW1G9Bkc9P7xKu0uE6dAjK8+Z++a7oYixM2okpQFL8pfCKCka9ttYKHnKL13oVOFO9LPzs4KNMPZjHITBBmTwWUxIL9/Uj/Ubce9p9naufZ8cZr3blHf5Mhg6vPng+uYYIY9Lk5s29+0zXXuXPhte/s+Oef+Yx/hpbH3J8/HwJN+zUENhpFWjsmFE1/4kQE72dm/D0dW1tlwt4sBEdzFJeXI6OFPulipW9oMz0ok7EEo2IqycBRfKr3UAdzsrgYR6jRV8q7SIkyM3vk/v37E7/86e3b90ubR9AieoYIHWXA0HZKH6jwYL7YKaXmAw2pLyNmZXINpGenEyEj8A/3Q6qaxdZKhIZ2oKE4TgIhZdGMxxGk55Qm2stgUw9xVrZsqrnSfDeNVmi7zUI7FoVbBBYnz6cou6AUilJCzBNvdjx5Mq7lN5iSOSHqRN0sFL0H88t4Mc/DYSycrS0XyuVle+zDH35kkmzVm9r8ohQz79zGhnfo3j3XDBqXZFDVe8xaSQ/u41mvvlrGXmblFciz19cdVFOyM4MGwsQoNOB7vRfzwOSykDodnwh9fam2RzdUKzXEC1Nym8zCo2cCWVRZq1X1DQyNwGsIUO/NTl8VGc7CV4cIpy0T3hnL63N0caiV4WClmjLFEDfLwqAmajh0IcCdPnu2GidUqe1793xv7Llz/vn1627eWD3KspvFRpuicNCuz1WBL4o4nxjilc8nnULO4Kn2UPJYn42WAkNyQmpRRIjt8uXyifP5XjKO2ZOCEGoEiKIwRhefYmjGQBMZiiIsCS/TU6tRFEHIm4UnbRZ9hyOtiucybkdHAW3oz4sv+rO+//3q8X671AteDqxn0vTaNa/0U586PsgIURXRuLBg9txzYSJQ73BEXKd1K62TT07SSaDdbJDR/LFJBc/aLK43KxPYOdSGeUUQdXcV46aLDroBrxyYoAdIIjD8DVepGFqpJjR27r96/ZpAwf8Kf1h4CDkmXLOJ9dn6tyohNPdf/VVko9eUesHTQVBeiRX31FN+DdpOtQNeFPhGJ1FTxPf24igJ+CAGmeu1HYpNtG0MIm8fXF0NqmQ08pXPHgTuY6I5K+7atcCvw2EcVYuQ6ZEcLAa2dHIN3p9iRQSm14sX3UElvfSS2e//fhlH6QTjbKlZVXzFteTB4cyYRUKm4mW+53POtEYgGW+er3XlwIBZEOgwGpytAoafUN49xsvsO6EqpFvpCsyGDiCNVgFmoDVeiEm4ebP8HK1bqZiMITsdF4atrdDKReFYNGs9xX8kRXY6ZeFkNSvfpULPQGs7dNDR4orv+LzbdaE7PIx36dKuql19wABwGePNuKFlqEc3xWc6DE2njhj36jipgNM2xbCqkfmOBIKaUi94GbDqgA8GZj/8odl3vlPO0GBw8F7V5HA/MUTU+iuvlOORw6FPKMmVeZVNMptwUmtrwXOtrTngX1o6DrLRbCwItAv7cmkPGcica9frxWSrl0uBaGeCGA+EWqmg8+fjuAdMJFharQT3ccqoWVloaAcKgbnIc4dlIZiPRtexQcMy9vyNgLG3RecWobtxw89tmVLqTS0rOdMAOAitltknP1nGU4BlzfTIOEFx0WgUb2DUjsPbZU6IF7NMil6YRU4e350549xZ9hL1f66Hk1Pvk/81Zw9zS8aOCoXCBU0hIiFBzSltrDKhaFmNCin+RLDRUpqsgWnNDovCEk3xQstqVIrrM4zS+zSTBwvwLni86XsuMiHIZJ08GSeDw3zrJOlnKnzcn/cuwBnxPHa26+o1i9SpSYmGXHf7duCuq1fjxCW9hj7C4Wn2NHQKoNksCF+cIUKKuiEHsnluzrVJt+uLlNw5Bez8XxVRUW3W7ztkQMjRuDoGWfOqtjQrp2txvcZcNYpCwXlAsLTtmsnD85jfCxceMBE0b4jW1WIWbxDUBmiIJ68UNW+k1rRavkrW1iIklE2pasPd3TjDjqIYr9l0geGYhVYr/taBBWPRBhYLA7q1FWboRz/yZ0OFqKmcn3fHhRfngc0wX62WL1D2yqJBqDNjYO0z78Xd3/cXwfDCZSYYLKpevy4AjYSoZ888wLUpnlSnD46V9ihu1/HnLQCzs7FpaIrWm56PR0XaKFWrCsQV8FMyPkPwSGHf24s39Wxuemcz96e/t7ddm00Cr0w0x8OSjs9hhrl9qm2UDrl0KUzlpUuBc3K/lPdjQnOfAf6Y8py3aFY+kJs26nH+QBnu3dz0sVMcjlai6CYdbTe0jvZD6+Xeft/HLfOzaOlMGTWbziisrz8ggUxuFbiDFcSmaUCxniiVG0PnVFt2OuUDab71Lc/O6HbjuAwNfFOGQyeed3YcF+ohQNS7s+NCjDYBmHN8AwXtpLgJLAWhm89NZtLBV/QLk6vPVl4S0wzhOhyWM3EYr6yRzMo70dDOu7sO4J95JjQn/aDt9+6Z/fmfO6H9/PMR3YCpWFnxRc4LbhBSEhUUb1Y5l1XtJcHizp0yDqwo9YJHILgoQmOMRrHph62GHFcGCUnMUKkTFb6jozglqtOJw2UWFyMWm0NIGqAmxUqFjqLYkR1siq00NqqREr7DQeLQnVarvNkZHhFTtb/vQnTmTBnsw2OqtlFThZPEuXmQxWoSGUs0JriPxFHFgXiqtHk8do9ZE1UZM7QnplvHizaS3p4POtJ2Ma9aul375fe+Z79xdOSvpZpQ6gUPj1YHg83KDAivIVCSU1eCWdlBaTTMvvpVX63QFE89FdfnrGI6yO9nny1PpmYQt9suAOzHyMF0HTRdpeQYclSDbplstcqCDuZCQL/zHW/T9evxitLxOE4IPTgoCwhaHCFl34ZmC9NetI2Gw0hD39x0EE9CAmPBol1a8swansVC4Lya8TgEn7HLC73XOy60ZmVIpYkOb2v+3/j+98NaTCj1GE/xC8w4HqAe8qLYhYnRe9WcmPlgsfNeOT2+a7XKqd4U3V+h2bjK1CuJmXETJyxpGQ79HJL9fTdf0ECcf4LJR8ORZYsGf/55hwnnz8eeUswWHuhrrzk27fUiyweqaHEx0rAoWA8VWJy4lRXnPRkfxpq5yRnGJLUyzsxHJvGVQ+R6nYPsUFA0QQTNrGT4hDL91Hc6peeBaGbF26dPljRe7oR6W3zX65VTscE9fK7vesAs6v+0w6zsueGdES67dq0sgJolTdrQlSvlQDnH7ENgcw/bKjWMd+uWe5x/8zdx6I6OX6fjmoljx8DHZnHSFO1XJ6XZLEdSLl4MXPgXf2H29a+7VuPwbsYa2INJffLJ6Bt4VKMztIPftGF+PiyRzl9mEzDFGpmpO23i7TL91fBMkGolGlPlSCgQJQ6YVfjFi37YH6sek9bvu0ek2oz70XSYOWXM+a0rmjbQZoRXd18pwa04j7ijvmgZTY/JYvERp240IqlVqQ0mgyTZc+dcwx0cmH3729EPTQAAOzLGqsG3t6OtZjHJREf0qLhMh+n12kY951iTFjTZlKhOThzhN2PH83NqWCrTE0HxlqhM45II5okTbm6YaDQR2ERxQr8fdAghJwZpY8NN8Ne+FgKUPVF10xFOTQpoNLw9h4ehUVmFDLZqPxwB/ZySvbmjI594tEWvV/YKx2OzH//Y7O5dX1x47ioATBxpVLyxWzGfWfkUKbxFvmNzlOJQ2sheYX2BNY4RCkA1EnmVGo8GHysdZeZw4PDQf+/vO54mBQ3siFW4dcse++xnJyaC1jsXCBkE5vXrns6ERoJBZ2MxwJgByYLD6oJe6Pc9qvDcc97hr37Vr1PPTB0MMxeypaVyaApgruy5WXkfgy4AszLzrwIJOK/ivlqtqOvgIN4E3mhE1selS25+FYhnGMDY6vOpD+2DZjUrH86juFY1D23kbUqM47VrZYeCrYyU/X0XpLW1mDPG9e7dYBrQesOh2Te+4aHSdtsX3uGhK4y5ucB8+XClVOoFj8YPhz7Za2vlLFOcDFSymsc86KVamz5AnFuCqs6nY6qZ4/9r1/wIMjCnrl6dbL5TM6Al/089Vdcon6jRCQRDtRnmV+9RWMLfWleul75mM1mVqZNJe6WFGg1fKEXhC+WNN/z7M2f8f96dBrvA8zDvHH6JMG5uhrbb3IyN9cACPcaMfSkTSr2p/bd/u/+O6tYwUU4PwlwpkZs1Bh1D/TcacQTZ6mpk5+JY4HSw2jT8Q9gK4dPvmbicnYGWZjXrqldTiEeqm9l1Id29GytfX89elSnMPVgNvlcAXmXeNa0+P0vvqWpjTmlSbYjJ1kQArkfb6fEUOCVHRy5oN2/6dQsL/p0KZlGEL/D2fDz2e7/3a5paOqcJAPze3w8PdG2tWoPkgcMUa8Aa09DpxGvX8d4wT+ANcCHv0tA6deXl9CedAPbYVkUxGESEGW8xe2osDt14XUU14Ajpqaa9XpxTlzEkWhLqAoejKhMH4VPNalZOe1LnTLWZLhat26y8IPBu9YxnDZNSlJnITs+EUi94OA/tdmRGNJuxhRHp3tuLWGTV4GhB7TP5SpUgIJoFwQ6v7BAoXlLzpYmWOcbIICFoegQY9ev7zcxiM7Y+F+2uWdJmsf+Cc4z5vNGIJM35+chUYXHlVH59JnVlEp5xytlDuptNkwiUHaCowNJfDsQklguvyivAGCfeS2sWHnFe9DVluuBBIi4uhvZBA/E/u77QGEpCakgLLYLbbxYZGAyaWezs0gHSdKW8StXkZwcip3bpJOSFYhbYCu+ZPjLoeY+EnjDPuyk+8YkYC31+p+MLuNPxcZ2dPX7crPanKumCUjXBqt31Hp0Ts+PaGUukhe2OOXXerHx4IxpU+b93wePVC97cXLxkTr1DOjUYxPsTNEGAazAvCICedASdoCcPvdOqZll4qga+SpsqBlJAzyJRjzcLr1kQywhapxNxTXBgu11O6VJBXlnxH+XW1teds6R9pH+trx+P/uRS9VnuP0IEdr53L3AY/cfp0wxxxgULorjOLBY7Gddzc57+pQR+txtjNhi4w8k+nLq22zTB0/CUqnAEqN+Plw1Tcl4ZjSJ3b27OQSkmicGrwoiqKXNR5wHNoulGOadPCU29Ts000QkwpArX0VGcoMSeD+1rNvNm/v/Zs+W2NJtBQ1RFdibBk7qJBIfq72ye9VmZZ83aXymy0ajM5Wl7tL7xOJIN6FNNqf+WOB/aikrZzKJeHQNAB1hNRRGv2+R+DdmMRuFMgPk0zUefrSYCDZTjjjxThVInU52BKp5QX2qsGi3zfqx0HBrohIMD99JJBFUNA0eoz6cPdU6KlqrnmZUzYyiaKmUWmopn6JzxbPVmlUUAG/P9cBivE2O+wceDwfG9xalM92rv3HHzwOnhZuW9EAgiA0HH4dCyOdLVz4CrcOhAouqbzThYB8oFN39hoZxHx/UM1O5uJEyOx/EKJk1O4ABEXqKHF4pXqlEPjcJgbig5Rk2fgBeNRtBDpPoT4lpZ8d9bW8GNamYJGh6OTzWVLoqq4zIYc/IGmZteLzxzMLcudurv9byunR0fq93dIIw1fj8359zsaOTOyP/6X7+m4HW74dGBb8zKGgLTof+bVfNUGcTSaD1Uh8IkIgRgjuXlEPIsCJhBHWwNl5k5NFB2v9MJE0pqk57upKcYoI3whnMuoIJttLZ6/5jmZtMtgApOu+3t+OEPzb7wheN0kWrm7NFXearMmX6uzkqjUU6p0jli/Pju4CA4U7zd4TBCgnra1OnTcTRaTZmu8bRBOS8/4yg+1xWvgJ6iGEu/UxL4nRY2y/eod6qcokYxEHA0Xx1W/Na3fAJWVsyefrocgCd/DcGB+NZgeF1Bs5qFRmbh6IKhD3CiJClocmf2zik59zFDB8XC3M+CQBNXjYsWOEscq62teDUqZD7PZ+vjA5naRiMyXTXuqhhDMYdZSL9mjSgPx2cU9UT1eQyeHi3Bc8lN41oVRkyoxjp1csBFHOOqOCUTo4oZmaTsgeeSJxHNt7sbbzJS7MfzNzZ8Q9DSUmBHJpv0LNXUjGkWPJ2H7BCoxh2Py++Wy0pCFxaCxWLf3Y2wG5pUoxc4YjWlXvDACt1ueYMyafB8jytPTJf8vapJUmqFzrbbkfVAPTgnf/iH3gkwBLhLX2aM6UOTKKXD30dH/vzNTR/wy5f9+c89FzhLOTk1X5rFjAnTF+VRtF+qCXimWghe3UDuH31ZW/N49Oam10Mmill5PCdxdhRitO12OWPcrLyrjF17mE1y88C9uouQMQHb0W6iG2DvZjNOTp1Q6gUP02LmAmXmD80bQpB28BAapQpzKabRNJ1Ox1f06mr5fJRWK2gXhI/JV29WiWMN86m5Ozrys0q+8pW4j36NRh5EX12NIL/ycapBh0MXPPbdmkUeH84W0RkmjbFkHDjVioW0uhp7iTl9VElzFnL2fHMmDXWAbdFyGdbo35wdYxYLiTqU49NkCMaZ706c8P85e2ZSCPXtUi94vV50ChqAZMGFheC5YK5pOJhEza56wWglJo2O6FGsigNzwUTgwWWeK+MWnkFGhZk7Erz9moQFTGqVtsvPO3kyxgPspE6YtqnVcq06GJQTJfGwzSLkWBQuCPPznukxGMS5wry3gvtxzObmIh9S25kTBnRnnCYN6BxovxWr5+gH86i4XB3NB+Lxzpw5TraChapUPKdv8jcNqCJIqwCtPk//rrpWwXcG08pRUdgEzoZjdSLM/LOnnip7ftpWtB0Cxvl7ORynXB1CifZGmzDZ4EvCUjMzLmgkS7BJmsQGNh3BGZqF2SOigHAppKEvuhlIuVbartpbx7eK4K/aHESZhoNtmuCxMmgUHaJTeJP5HrMyh2UW5lhpCRqeiWE1jwyAkqB6rT5b66DdvZ7/fPzjZh/5SKT05NNOabd6enrOs16nk5QXBdpt0jgS1lKnSfeT8Nn+vm198pN28ktf8rabuWDSbrQlfd3e9r/39hwv68JiDNnjQcYwMEMLQlYV+chEvP7NdzhTU06Lmo7xYOarKqehkzxWLZn747diFqUZUONZ8LQNmd6pasf8fPnNigimmhFSsa5e9c+fecZ/I4Rm5RWetSGfTQL6SjMhFISh1AHi2t1ds7k5O/nCC27S2VN786Zfx1sYeWanU4YfjI0yCs1mvLEc4YUc17nRzBdtf1VSqo5hnsMHwnibm3H4jR5GyOE1ildympEOJM4Dn1cJCOpdhY1OvNNamSQVnqpAuwo0+KjX8x1fh4fHz8C7d8/PSFldjZCQenRVHFpukxb9TMeNtvX7wf6blVOvMNOXLwdYx+smY4TCS3AUz2FytX7aVBRlLD2pTwitKpa8yKruzwdnTij1GcivvnrfDg7ijGMmU7FLq+WDWIX7chBchUaBPF6YChmrErNXpXWzWQfTAIRHI6cm9vedluFZbLbmfnLLAPaKxdC+ORSo9VaVqjZjvt/WaO8IPZRVp1PO/2MMWIBkCLOFUYV1ezsoLXCo4vLM06mzoBkqOZqi0EN5UXWGNDTJyVxm9tjf//2vmYHMxhMGP8ddmQjdS1rF6COw3KemMody+I768jO4ToU6/82EkymMFmNwwSGjUWhuHVjqyjhH26cTmmmKvIWQ63m2nsBgFmOccSMTzj0HB2Z37/pOtkuXjp9dvLERioGFnOdDT0IwK9MmeZyz4iArR6MSqsXZ/7u76xChpkzHeLzhJmdqKK+liYC6s1wnhQaiupXQVBOrWpVJ0OcwWcpfKb4gNQetxmZt5aPUqYGSODoy+8EPwsvkjeQ5HpvNThVsIHNG09BpO4mzJAkAYdR507p0wTMmZ8/6guEQxOEwsmqgYnIyrfKsOje8WIVICVpWsTWWjUUFJmZhqfPFKQJVr8aSUi94vHBEC5UpuNTgeRXeyTgobwrKMV+9T4WYzxgYSk5rIqdOU7JzAYfwXacTm1c4XoOFpJOVU/V1TLSNiruoR1PqiWmeO+caAm2CIGpfKXzfaASPykLa2vJMoo9+1K+rOk01CwPQQks+5UnnTuc7WwKeN+WUKEo9xvvnf75/LFyTmXPFBNrYjG/UZDOBPAuMpQMDhlCSEgynoR8NgpvFyQd4fwqk1RkiBQrqA3zEM5rN2I2F1hoMnHjmPbfqeVd5p/lZaA+zCA2S7tVsxjnHek23W87ewbLoWDWbkQsIXoSr1LZo4bMsRJoQoRSWWpgqC0BhcR0d2WMf+9ivifFmZsoCN4lWqdJI+TrFG0wYQpgjDRm3KXbLuYBmMXi64z6/2ioLhi4OHB0+P3HieBYKOOprXzP74hfLibFqAbRNReEmlTCfwgdeUQBG05e84ET0++6JX75cHk8WjSoA/VsXelVR+iPPa3YkqkrmbvW5WLOqt0JJqRc8s9AqVSYrazb9XPFKVRqROhRoNr1XnwGV0OvFkQz6rgzayWrb2TF76604emx72zGb8k75NKPcBv1tFmb7xRc9PFX1EjvNfOazlZU4qkzrBCshaKr9mMC//ut4EY1ZODwcATYcOiw4dSo4wmbTx0rjr8xBXnSTlMrrGwAAEMVJREFUPG8Ki02VwGgUR15U7RnBctR5/DbN1L711n3b2HAX+cKFOHfu+nX/feFCXNxsulel2xx7vdh1xBttwF7jcfn0dsURVaZaj61dWgqHBlM2HPpxYFeu+AlJZH+wY56IguahZYx6dBS5ZOq1K7zIx6fpwKu5VhNJUdMFHED7b225J6jQ4K23fIzYLkkBn2Yrw6bxwSBe/MI+ZBwFtSb0T/tB+1jISunQR83MYcGhXG7dcu73yhV77M/+7Nc0tZzeBKDd3i57s5ubYf4o5GjRKVLRWS3sxDeL1cT3qt41M4PB0HP5mk3XbDMzcczsyooL+5NPhsnUHXD52Up00ua8irNXrSnmXPPOaIrmOzwsk+xZ4yioJ4U/a/1JjpEWxc2a2/jtbwc3yOnzCIqeUk9iak7bZ/508WBGsTY56mHmSuHChQd8pdT8fLzpGTBbFQrR/bB0XHFYXWxWr1cAi4nXycLLZPIRRLQtDoVOBoVJgZ7Y33eN8sYbfrgi+1tVI2r7VPPpJGs/NW1KSVm+z4V6dH8KYwnXxkInZ5BFQFhKPX+z4C5ffDHqRAARLHXOmBfuV48di8LCwLrkBcG4QN7nTWAVpV7w9Bxg5cEmFaUXWB2TdjOZHR8AxYF5YrlOU4swiQioAtpJbVVKhEgBn6vQHxwc11hcpxhUBVoZAB2vTLtQcjw0p2PhRKCxcRqoI/cLnpAQJQQznq5ygsyRtkXbpjFzXXjq7GWHpoqwnlCmOxeYnnej9jO1UhVw1k7pfWblicpmh6NweWHJ6mo5IfTixeOnE2WTyarksKBer5x2xLVqBvFuVSNo23VLQDbbKihqBmlHsxlaAiHBceh0YnfXqVNxLyc18XIbfaeEhsHQOoorlSOk6ELKRb3wSckf6gzRBtpZU6YL3iTX2ey4BqvyBlUQ8z1Zvef7VVNAOejeB9VqmMicVKD364IwC+2pL4LLdVdlpFCYaNUiORcwj4WGxzSigYYjhtxuuzOXX2Ows2M/f+EFe/QrX4lXLmhhTIizgq0bDbcImVjOHmjWYmbhCCFgOsY5PAgEeKDIhVkZiOd0c1Zr3gGVV0jOadNGK2WiWid7WW+84Wbx058un+erwL+KmWci0FQq3E895R66WTlhQdOV6J8W2pY3y+QyHrswoZU0nf3uXde6CwshHHjuCszn5sLTbrXMHn/cHr10Kd4eTt38qGAtLZU5SnhOTZBgf3KdNcvUVVXJC2yKdaz/Nu/gUlOqJqYqdUkFT0+0zA1SL7mqIwjXE0+446ATzVFpbICucnzUtOV2cu7bqVNlgjf3pSouXGWyEFI1PVXmzSx2jemYKD4qinCUNA1qYcHs85+PyEmVo5P/7nTiRX5sUZx07SRnSNtW5dFTFFLUlPrDtzV7RAdfPdB2u/zDZ5ohoQ1U80nRE5iqOsN3hMMwua++6seibm+H9tV3xY7HnjzJcf85PnvihNkf/EF5z4gCee07JfNpddiH+8GJLNzxONKiqG9mpnx6flHEO3vVm+31/MhePaG9qm4VDiIkd+44J6snz3MNmpE8RNWiaGOFVPlHx6TKSqRSr/F+9CNv7OxsHOKimSSsWHWzsweH1lCzQOMZZFZ1xnQI0+amB/BzZy5fjo0wurOMZxRFbM3ULXxmoWmZIMJkOmE5y9asWtC4TsnwqmuITnAt9Xc6ARMIncG/abbPYBCn4mu0A6hD2NDM7PXXPWFAn8vxGNeu+QL+kz8pa3XmI3u4Cn0ynqfwuYZBa0q94HW75VeDIlikTGdNqEBbqYmqfRm6pwJB07Sh4bDsbVZlTRBiouQtlPyoJ0p9VY4QAoQm03ZrogJcmNbNxGRzrylFGstlAY/Hx09Apb4333ScBsmLZoK4h8JRGoN2knjB55jb0chuvfSSnX3hhWqnL4+x/p0XFP9njP8uSv2VqFc6qGcFo+bV+aCBaEOz0GSKF7mPM0tUM+bOTQp2M8FKjGaz3m77wllc9DBOlbAxaURfqpwQxZNEZtbWInyWnRoVPhYrMU7dpKNFzRPCqmn4mOPV1eOpTHfulHcENpu+QUjTwtpt30vS6djZ5WWP7kwqmXnI3CXX/B8I2rEqar89ezZAcKYMFEcMh4Gt2MySPSVwn5KQGTeQ9lQUgUPOni2bSMUVmVNjsLiOeiGLq1YshGsu2bS0Wh5L1efrFs4q2knb1mjEqQC6EQdtiNbQjfBwcfq+sZUVFzJKq+XOkdIm9Jc4MJr0ySfDhOdE26oxzB67Ui+qEBQaYcna7Qc4LQqTOBj4ICCA/DCZJ064t3V4WN7ppA3rdMpx05ykSSyYaMHqql+vBKnSLTpoCCFaFZMGV0aCQPa4aCsRmuxBZr6K7xAOPSXJrJwdjRll7BT/6SYkTDonhGJWd3bczLbb5fDb4qKnveOIKB+ompZkULMQGBb9+np4zZNIZR0f/mbe9JiLoojTXYdDx5atlhP6H/5wtVzZNMFjwFHVNCqDfBq6ve0DR/o5HVL2HMHDbGsygMZboQt4PoOMRswUgubhaRIkRY+b4JnDYTgVLDKliNS5YCxY6Zrnp95qXnQ4E9m8I4DZa1xZieQH3bijJp/xYhw1nDXFmzQzf+7Vqx6rvnw5Xg6jr2/QPmsWNsKvWp5rRiMXOE14nVDqBW9+PpJBq/gd5eYYNDNX/UwamIjGEfBW3o10pytXwttjYHUyNS5LoQ7eoctpnJqQoM+hL72ef3/ixHGzhxAiqIpn0KCMg0KKzHOqljUrc59cj3mdm4ssEojfzKPy3I2NyMDB033qqbIF4B6z8oJDIM6cKZ/XgrOoYUieoQ7jpLQ1klc5ZnhKme5c5ElgwHTvQVVR761OlQ+HYWJVi1XtC60Sfv4nATQneDIRhMeUW2RXvfYtt3UaoNa+5L7qfbnN2heNxLRax/uQie/5+UhiUApJ2YIs4GqSBwOvk/frar/QVlmAMdVVhe/hCg8P4x1vE0q94GmiJU6G8jO6/4H/aUS7Hbua1CzRqfHY7MaN2GuBulcsoWCWd2vkwmfdrmcG83ZGbSdQgUHWQ6LNYrCVQ1Mhyt4m9+hvgL166bmgkTIZb+ZtPzgIOKJ7UjTTB28XMv306ZhkxY9acl0rK64l33wzokqcVk89OTcS3hDIk504xhhGoy7Gb9METw+i5uG6EqrKJIJRv9/bi40s7XascM1ehjuEFFWTy3PAOMon6bEbKjwattMJxQFgsfCZDpx62Wwp1HiqYs5M6fD9cOiYqtFwQVEOkknb3CyfXqCZ0SxatgHoAlEMnTWTamSUxMWLDmtycur/RLl4sd4Svl2mvyjZrLyCtYH5cwZwUmfUK+JvzEWOH2qISU2Vrmqwoaabz81VJ5rSLs0eIQ2f4Dyf535zry5CDWMBOyZpOTxuxYV5gXY6LpBoZPqkzlxRuBn7xjfiZXUKeVTIVKNPEgT6Vyd0mUHIGD+X7JBNemztt7pKJjUo/51JRwp5cNeuxd4HXHne7ZW1KRwbqr7ddqHls+3tIGX39vz/xx8vp+Iz8RsbcfwXeX36ghB9A3nuE3RMFY7Ln2UcyqSzbzenFVH0BFW+h6LY3PS2c0rn4qKfJsAhlvqmJD20R+vPBShDnzXTSO9nnNfXPTZ+/nwcB6LOFHid5wyHD8DjZS8pf25WD7j1fzaJMIEcNkMoDK2Un6EEbq5naamcyr22FiZVvVoN1qPdeIdrqxWbgbQO7XeVl1a3qvV6zdQlzT3fWwVPNB6Lh08/SIJ9/PGydlNMilbNmcJm3gbgBWPFxh5gCjwh47a66ot+ZcVjvrSBulhQ78KjNZsmeFXpTnnAssDo9WaRrv7yyy4Yy8sx8EQkwFTUgVZSkjl7WZub3um5uYgIEHzPQtpsOsG9t+fPhebQ1Hu8siqBG4/dWzMLEM41xFrz5hb6pAsnazrMpGJUs/Ke2aKIFxCTFPDcc+WFqXwnR0vg2KGZMu+4tBRmnM87nfKRw/RxYcGvu3AhDoS8fdsTRzS5gLbr/E8o9RiPohqOvzUlaJIGxJHg/RGsQMyF4hMVbFYRZGnePG0WBDNar9HwFbmzMzldyCwmRE1eHY6h/n7ft+5VPTtnxPA3RQlmimJEfuiHajcsAhoJ73tSGplaKXXGcmIt9+ZFismHaUBw+c28NZvx2ljtqzp9NaVeLBEiZeOVLtC4nFZMGQ7Nvvvd6AwvpFP33yxWDKGX8dixGzlr+mzdmcVZJ+pwENcEN+p9hHpyujf0wcGBf7e765pZ47vnz5cxEfdlsK19yqXqM3CV7o9Aa0G+k6XDgs/a/MSJshB1Oo6lP/nJcl2MXZXzNCkZF0uANz8YxCIfDl3zcYQv7dL0rAmlXuNl7FC10ifhFUwsOWVkcBBoz+Ztb881yvXrgcOqADJChgOhCYzwXOAXvbff9zARR0foykTT4EQQRFengcxd2qQayyzq1x/1eLM2xCOFFslkLWfNjUbh+YMPaTdmU9vK/xcvHtfeOVZdp5Wys8Rz0cCLi3HAJQua6yZ5+Pr42m/ZjF21UhXDZAeExALM5c2b3lBOANAj9huNOK3z2jWfXIC/Ti4mWr3P/f1yJi5HXDSbkfYDBtrddYypmdJ5kCmabEDf9X0QCLsuzMND7ydpWCQHmIVgcc94HG/q5gxCTbpAa83MuPA9/3yMA1EkrbsqHYwFaFZ+kzjPyMfgZqijCQ/Ux/4M1Wj9fpwswIkHmnc4oUw3tUyedrYqAAz2yG9u3tmJUBbxWrBZpl2efTY049xceMCajq7YDG0CLbOwUDaTZuF5kQenqUy0G9IYoUVI4BshupeX48j/vNjG43hDJXTNeOwCiaBCiDca8VIS2qjENf1bXnZYQkRFU6pGIxd0tnRimlmEMzM+fv1++Rhh+qwhSeUJmTuuV1Jfd8iRMMGY93reTnIIH0jjmZWD4JmYVDVMhzE5JALMzfmEHByEqTh5sizIHCSo2cqKZxgY5cxUEzIwVelP2cxl7or0c3AO9/Bap52dyHdDE3GvtgPslFOjuFYTVRuNiN7cveuaT09gZ5I58Wp3N2LKjAFtBx8yFsCOKk1IezVVi3aqV8qi4jstegopPCglQ7OaUn+FHpeqD2SAmXTy2Xid5HjsXiyDDXm8vx97JDRpUJ0Y/lbg3mrFUQoMHm8RRCOp9tDAN5oLugV6YjSKN0/ns+YGAxe4RiPessgk6FY/FbT8BvOjo/AKdTLVq791K6I3aCUVgsHAvwNCLC6GV47jxcFInU4ca9Zqufm7ciUoK8YNpWBWjkFrySE3hQKMD1lGLHKsHc/X5N2KUi94anoYaPWEtLRaPoG88Saz+XSGVWwWZlRTcOjs9nY5rR2zqs6CHmI4GsUbBVdXo32crk6eHouE+lSzoO2GQ59AwlgIjvJr+dR7YMTubqQbUdB82k80VacTNAkFbcvEMqa0Nc8R9S8seH4d46f1KxbXpFe0J9Yo0zRgZNWC/K/OH/xes3m8PxWlXvBOnw7Npo1RVapYh1WQge7cXOAuXXnZaVFzhWZBU+FVUd9w6BNCLpse56AmxMw1xczM8VM5iVho3h0a8eJFF1qNephFW/jbLKIlR0dBO2jR4D1Cwov8Xn01vGUF+vrmRp18DSG2Wm6mybYpisCwpDxpO2kXryxQ+gXB09cwcA/jSJ26UHVOOc1+SmaK2ZTz8R6Wh+X/Vnl3kYuH5WH5Hy4PBe9heU/KQ8F7WN6T8lDwHpb3pDwUvIflPSkPBe9heU/K/wZhbt8TZR5RIQAAAABJRU5ErkJggg==\n",
      "text/plain": [
       "<Figure size 144x144 with 1 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    },
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 144x144 with 1 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    },
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 144x144 with 1 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    },
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 144x144 with 1 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    },
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 144x144 with 1 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    },
    {
     "data": {
      "image/png": "iVBORw0KGgoAAAANSUhEUgAAAJ4AAACeCAYAAADDhbN7AAAABHNCSVQICAgIfAhkiAAAAAlwSFlzAAALEgAACxIB0t1+/AAAADh0RVh0U29mdHdhcmUAbWF0cGxvdGxpYiB2ZXJzaW9uMy4xLjIsIGh0dHA6Ly9tYXRwbG90bGliLm9yZy8li6FKAAAgAElEQVR4nO1dXYhkx3U+67mmJ/Syg2eUEVrYDbNkgxZLQcYKFqxjPehBEIgIBoUILIjJi4kfFKI3P4Tg4Pf4zQEbDDYY8hCDHxZkkINIFmKC2SW7YUUWJNiBCTvWbOhlOpkmPZ48lL653/36nKq63T07MpkDQ8+9t35OVZ06f3Wq6tzR0ZGdwRk8afjUaSNwBv8/4YzwzuBU4IzwzuBU4IzwzuBU4IzwzuBU4IzwzuBUoMl9/OUvPzqaTs2aINV0KoVlSzM7Z0/edXNk52beKd59oGm6+dFmvNPnRSDqz+N+RCX6a2Z2eJie8e7wsP2G96ur7f/DYfo2HqeKm8ZsZSXlW1npIoCydnbM1tZSXqTBtwsX7KmtrdnOR9tyDQfOBwd+J9R0bkiMucw6ilUFloGr1Oq9CeahoUSXG3utg8dex7LULHzvEN10ajaZdJ8Bk4nZaNT+grAU8fE4/a6tdZ8Hg7acwaDtIEZ0PG7L5vcrK23+qD355i5n5vaGBYiLQbmdcqtSlRF3mxfAQEp1L1QPMh8eJo5m1hIVUzsTE74puwZRozxwQTzj/+FwlrMWCCfbRO6APswnJ56LmU8Y+laL9POgm8sDBqVMpFddnBAchgccXK4kskAsTFRAkAlpOEz14PtkkvKsrqY6ACDSHOq5j/NyO6/O09DvcuDpYjUDHk2qiJvm3uvELk1Ytw+9hjAhsa6Gd0ijesF0mrgj0oO4Dg5a8cn1MbFDX5xMqgjndNjOJwhOmvH2mbwL45KzesxmFUuzLndTpXU6bTkaykS5k0l3tgwGKS10xAIURe2p6HifMPDGJDJEFqkDEBHgkZ3LSw7OyMokiMGT6Y8eJQNhY6O1aIEQiBKNB3GZtWIcXBVpIrEu8OvjxzvFGcB6nqeTcZoc9G1CdXovoecC8UxwENtg0LpFdGZ5LoDI8+BZTw48EVFb1O8iFlKybgLwfHdPAkr+ztomqOoV5lOR5PnxmqZLdEwYh4etTscVcbnQET2l1EMQZRVmzelzPM8BZnZqVu+iUMulKsamvrLIYoXoY4tTCQqcMSpDOSd0O0Bk3BQ43+kT3hLhyM4tldvNQxg1TuiaMjw3Tig5uBKPwzVNq5ONRrH3mq1WiF+UwTOFCdlD+NfCql2CBdOX2HQAo/w1Lo5aqGXovbWLSL/jzCC6ySQZEexniwwSuEfMiqsQnfxqhARQbNoTkXgY4cjhFcCiBOe991Y7FgFPEkXl955/PCs8s1jX6NihzGuyrO4wwcCNgvwoz1srxCrHJ4njFd0AZrMduESK7+O8RtonYaAsvFRWY1zos+eL8zga3CK8TMbO56bpilwswcHh/Gun43n+ilNwpSxzpeUE5lILXqFKZMydQCxMGE2TuNvqapdbesYFINIdQLCLrNUuE8BB5hpQ6dw+3OhJL9V5OmFkBNbqj+FSmTf4SixMCFjYh1jEuivSAZAOhoo2UOtko+Tpp9t13Qw8cY63qAh7kj66eYi2lqspM+oNNW4o1ftAdKPRrOEAF8hkMqv/HRzU+3/gxyvAqVi1TDy5wT0tRzDDOTs6UTw8Qq1yuNcQgWe5qk4HXQ3Ggy7PKIHrMo7itIywqCcBy/a7/Zr6nY9haaoBExKe8T8v+uOXo03MZpfFdGUDaRSUAANY6jA9yYH3JIxXd5VFfUrQC6/IevVAdT2IUSUc1vE4r1kStzmFFWVDDDdNN+oZwacBLE3He5KGJyZVrcT5JIhshnMfr7FUQa6B0TIXf1O3Cmaocjezbhg9f5tM2jg7XfP1RDICDjKwFP4UTcYS9yu5GfqoMSe11LtMos0ueeVcSJH1WuNw5/XYCDxRi8BP+OUAMEDMZgNDzdLKiIeHVpnHqA4i60xVBA9yxBURZolgI5Fr1k+8LYvoqp3nZv1ER67ja/yhcJvw5hxwSIjmwaB1DnM+rmc47BLoaPRkRG2pr0pEp5NX05e4WZ+x+qSJ3Rno44+J0udmZKQMK3ihUnAygxhXV31uqqsaHiql+j3ukptkTEyeEZSTKjVc0Vsm1PpKHFGJrzZoYB4oRpQAPO4V6S2ea0MHwPtfO58tXfjusKaLqGUW1cwheZcZ1zMem+3txR3yMSyd4+Umope+Nk2JOBeBo2N1f7lhVQtZrV4H8JJXZG3Oo9xCvyvpgiA4tYQ1bKppzNbXs0VlsfQmyTwEUJq4+g0qhreJvVTPk3bn5IypT1tlJzG3KjWgj8LLHaodz7qcBwiLwiB4JxFAbGOQJpPELYfDoo5XNUzzGADHFRQMj1xeJbo+48Pp9f9FQAlOvQtmbf9XV6rcKuegjSzanJ5Ssu5Qn27UwTeP6NQ3OJ22Rsqi+2qzGQMCKOlj8DNCvYj6z/uu7c+5sTzo4+rRPB6HOzxMKs3OTnuKw/p6muyfbo7MDqZEhQI5YighlCNMTefVo05gNEY7ZTxuDQjljHClcBkg0goxVWVc1FqRHtF53Fxx1fzA3eMmfSHikp4u7rUl4mzID12bFwOOQRP3QbgmXd+yNa+CdhA2AnlpmOi4nZW6URFj5qg6eSLu5vVD7pAa7QeeYNq/ub0pCjlLW+v1/oezHitBCNwdDs0uXmzPs7lyJaUH0R3XgcyKdI5V57hZ1MFAxGukBznz3+OQGsmsBIeyVldb5/Kioe9qMXM9M4UFg6p4IjonIkYmFKTjA4lqJI3iUxoL1IX/p9P2MKTx2OzxY7MHD8y2ttIe6IsXU1rmcLyqdP78uWQfX7jgI9LXSvPEJd5ptAk3Qv12TGwlF47ZLNfWozAODtLgQCRXqhBVHM9T8hknDcGaV33ROrSeWoLTckquHaYBECAc8eOx2e5u+r18Oa0IbW62znrgxWvqx/XxQ47Fe6CdmLPe+HdeRVYJSr/z/yBAj7ssQ9TywEf+SE0PPZrb4eloNfhpn/IeFZ3kXt/pZGc8kQdxj+Bw2C6AIAu05+LF7tmF4MC7u+3ypNbx6bW18oxUgvSUUq/j+7gRPMu2sLLQSacdjkHFCgYsxh76Zi/jQg0GrYOPXGNfYzQJuV+Vq3WQ/Pjd4WESc3xalnJb7XPepcflsTjd20v9trfXSox/+ZdU/tZW4nSwVpFnPG77fDxOeba307vLl1M9n25sdsDncZXUmO+RThjNPgUeMF6diNIpbqgLM3dZ7hQlvigNBgaOcCY8EKTnZvHaAw7KBAyHOG8L0HFV48QzikA829tm771n9sEHZjdu/Lu9+eZnbTAw++lPUxtefrnV84ZDs6tXUxnghmtrbV/v7SXOCM7ZNOesaczO5WYTd0L03QMWRyxquNFRmd73yCLlAx7x7A0WH85YIc7mWjJT9w3XpQ5xnHLFE4+tRhAV0uMd6tFJh3VqxUchmrAAiNj7983u3TO7ceN/7KWXPnv8fTAwu39/355+2uyll8x+8pPkr/v5zxOxcj0Q1RsbCTeIaTCvXstwtRyq1sdUQ8A6c9WI8E4BjYIDauq0HhxPJwn/z4TjuTB0QoMoeOumpmVRhvo8gld8PJHNOGFS7O2Zffih2Q9+kAjqypXfOE73/e+bvfmm2Ztvnrf19YTL176WiOn27WTdDoeJS772WmuMXLyYyofrhVeNmiaIhI70sVwadCJ+VeHNKbacLtKBmPsxJ9UTChjwHiKqANWExzjxr75X/RecxYuyxjN/Y0LzVIXI+GIu6+GngFWHe/feMbMdG41+aR988JZtbAzszTeTSIdBMRgkIhqPzT7/+fYoucePEyFiQqyvt+VeuNDigTa4Yfg1pnrOKOGOrwVNy8TqGR2e1VYyJBbR8ZjIeKAxyFo3P0McatADBomPz0WbPP1P6wCX9PyLKl69ExcAg0Fyizz//Kt2584/WNN81d5+2+zatURAg4HZ+fMtThsb7ZhMp4lbDgZmb7/9r2Z2zVZXz9u3vpWs3D/4g/Tt4GBWLeh1uKIXieIRDUOOgKNvTLxaHlurOTz4/aKiVg0D9elFnBsiEgSLCGqzWVdHrjwlQjh0zRI3yk280rrucJisz7/6KzOzL9vKSuJq0JPxy2XwhEMZTfN7NhgkvG7eTCJ8ba01TNiqZs5nVrFRm0/orBnQEpsvgbpzeObmxKyHw7KsWrMuR2LuwuqGx13YD8icMicuFf+Dg1bkVa7KuAYGPw8GiYDZLcV9rPGO8BaASLFCBMNiby8R485OcsP0kX5uYt2GWFNGDfGxmI64iSrxChGBVeKaTaVLXR5OnlcA7eclREDubOYoKgdLZgDVdxlHfa/WNspnxZ85GJelS5RmLS2Ak2EFA/+PRukUBz5oE+Uq5y2K3ZnFX4GSGyanF3puBk3LIqVEYLl6Hagiz77BmGaxD1GdzAAOREA5nijn/lCXkubxrP+SF6BWWqEc3gcDjqkX3cwNuUJqrOGorMjqram3VDaelyFqc2LRW8uNLE9MYJ3IPHAAPumK+8SzjhlPhpJaMp3O7tBjYs5NOO5bdg1x29T36sEM15tHT5tOZyvqQ0hwP5j5im2unDlnWNaB7BlM8FnpUhgD+xz1mQeLRXPk8IVzFnk8nc0jfE3Xl5N5kTPAPXKeHxwkUfvo0awngIlbcZlxMNcMZiQa+gI3ytvkXYtPT8gSHjgA9DLVeZgT6kBjoICzXovFdSh4ZemFMZFIxVnTkQNbjQstR1dStC6MDU8IpBmPze7e9TmtJxmzk0HdKpyYM3sVlWaZp/theYnzs27Tl9sVcCiSMrsRABFXYALIEVQUZuXpY95mdc9/eNwgcbGo/qd1cF9HfkCkY4AoVXcTVix4nTrS8auhJK/N/A6fx/JU4ivVGZW1qI7H+SNxyB2MPmJ3EJzFsPByoV/Iw45lBnAaLzAUIl0t6agfgRNzY7PWb8vjzeJe8WEX0+5u20bokL2gj5hlxDzwOEHf8kswp6gv5sBAw7mqwIMGP5fZ7LnNKnIVX12XNZvlPqw3qbRhDqQcEH9Y0GfcWIR77iJVJXQ1Am0ejZKYvXu3jVzxiC4ao9DI4I4quUr0nReZrHlLOoGZv6heYbnmIKvjsZiKJpbi8/hxXt/jP+AfWbmRVQlCjtSPx4+7US5cViS1lJCj/c3KiZEH+h0IsTZ4JATPxxO5UCL9K0cckZ7oiYBIVM9jgaOIUgK0Dc5g9IPGCypB6SThVQ1Or2vAZnUWqVrEnA8L9EzUzLG0H5nbllxDnqMfY3XjhtlXvjLriK6VRjNcTxVWLkyJqo/Iy3E5j6hKBDwH56uKxyvpKiBA5kScN0oP0LAq/eXJqXF73uTE3hMPWHfWMj0O56XD/zA2Dw9TnZubKcigZAv0YhTeoM7DaTzRnDMMPPO+tuwKHLOkOp22IU1aHjtZvcHXvN6gsuWnaaI+ATfx3Cmea4c35OC3ZoJ6cX3AF0TH74dDs+eem13e88BT2QBh6BQPpBf2kgNGNiLkCKl5OFpFnuxXVrz57jTPnQJxw2IrUq5zKoS6KPDO27iu/jnOx1a1lqfcVvspZ5F6lj3q2dhIoVS5tMC711gq9+ijQM6rh0XieAGDolN87uPOTnIPYJMLlGaPCIATTxzdeMT/e9xNTztl4yMiOu7X0WjWWPH0TrPZTVMzHSM9A67KbeTjf+/fb4ME4A7i4+N4ImgbtK4O1/MIJ2KpOttK3C1qrCJY69Pj8hbheLu73fs5tNM01owVeE6nG90jBzLKUWONOUfEbfC/WVe88ruIW2renGNcgfNduuSHi3ltjfTgmfHyGqgD4VnAHpJenuh9VE6OXffgrlnCu3TJ7Mc/bjeLP3iQuB92WpnNrizwUpJncXp4Ip1ayACIPnBcqDjqhmExznghho65oQIIjn2OrHvqu4ODVv3AWOzsmD3/fJunRIA5ptDhejlrLUdAOetV9ZKofC7Pc+cwDhHhO1AU2M8+mwb54CBxwJs3za5fTwS4t5f0Gmw5ZPHKpycx54/w8panPN3r4cNUx+ZmW5auYnA+PthypvFUDwgb5eUCVjkvtknevu0bOKWJpzjwdWJupHKOq+WMBK9SPEffuNzSTGGxXKGDZglvba0bYn7pUnIX7O+n7X7DodmLL6b9B2ZmzzzT7lMAcOCnLsrnJpJKGPyvy1hK6Bg8fI8mP74fdwSNW23ENyzcySRxu+vX00SE85l9l556Eala1cZHtby2mHhYLESL0znOyc+VRGdWILzhMEXTrqwkIsQO+b299P7Bg0RYH3yQNkU/fmz2J3+SBuL69S4BbG6mMrzIX93t7wWFoj1ra+3eYV0iY8MH+XBGNJfNEBEWEw3jqqs5HBD63HPt0qJHRDyhcqqU5nMdywqlApGmhmtFCi0fbOg943dRjscWZdO0A46Ny9NpsuKGw8QJ7941++53b9qVK9ftuecSJxyNEtFxOaxncRAl2h6FhTFeCtGKgjIFdfkwoE01/kRdjnv0qLVio7Ao5qSevVCt8/WBHgq/y+LVquTQcg6/VsIv1FvD0N2VCSYgnKyUzhi5boNB0ge3t83+/u9/aGZ/ZF/84nlbWTF79dUksiGSWBTyPgW8gyjlurit0D8hbrm97M7AoKtrpja4lPuCfxEYe/9+kgQRhz08bCcpl69BFgxKjCHxRbqdp7PgPadRL7tn2pfqA4GOx1VXSmUJz1ML2C8Fqw4EcOFCOu7h4CANxNaW2R//8Vfszh2zf/7nvzCzv7Snn75s9+4l3fDSpXZgoKMxcXs6GICPY8MvW5qKb7QGi7aYdVdZcvoXw95emmTr6+0Bjjg9SiNqMDGgh3LwanT0STXx1UDEVrVzvYVptrZyrPnRoyLRmVWIWuUODHzHBjgwCGhrK727dAknaP7t8blyP/yh2Q9+MLWXX27s6tWE63PPpZM1vUPDwQXNWvHOagA4J/5Go/Y6LU96RKscqMvzDqiOB7h7N9X3+uutfqfEznohOCTjs7ra9h/XV018kZGh33lHOjecxRdzFCW6CBhxuDhyHNMqRK3HuTE4zHXM2t3znG9tLR37cOlSejcem739dqr6O98xe++9X9grr3zeRiOzW7cSt9ja6sb1gYBYJHscSbm+d0SZB7l9MtDNNAwKY3HxYquj8uGfnuHHS3GKP6sYnKfKumVQ7uU1Sp85j0ZreAp3zjr2RL6HZvardfHhSaCDDBw3NmZ1UVjEEP8ID//GN8wmk8/bdJpE1re//Strmk/ZW2+159Vdu5aME1jU4ITTadcDgMFE/WqkeEaF17d4ryslzCBQ/mSSiG11NeGqUogngJl/dByv9yv37UV0OSqNXCn8nX9ROYsaDSmK8sJ/Vgi9zjZN69FlL50kw+Esd750qeXc0MHgdL12rRWT47HZ1aufsqZJouvnP09O2R/96J+saX7fvv71lrAuXGgJEeKd+4oNCCVMpAPwqsZxpzSzz/hVF872ttmdO0lnhY7OxMWWLjin3kmHO+cQXlUDobiNWHxJN2OWbFYUlR0xjbw4stVsuZfocYczJ4BYjJRyOFR55uOgQ3jqNzbSUtzWVvr/hRfM3njD7Nq137fp9D/sxz9O+tQ776RlvA8/bLkn63eeC8nDC33sBZ1yO6OxQv6dHbP3348jcZgO9ILE8bglUgQXROB9qz53z5tJJULtE4/HAMJb1J1Sw+6hc7F44oHDAGAvQtO0jmnocGat1be2lghwPE6/Ozu/c4zHu++avfvuvr377j/a1772hzYYJM4JHHAKlLeSoW1SwmB9jvFWvQ5pzZKIvXXr38zsd4/LZGu1aZJjndvHZbGB5FnyDKXJEIISAVekRoZnxSroxhXA6mrq/Aok+zbBL4RK0Vg7Br0U0OtYnowYEBzvOhold83Gxnm7ceMP7Tvf+S+7ePEz9vrrKf3TT7dWMepDuQCoCBB9unFH8eF28Xdwr1THf8/45ngSRuFjTOBqvEQ4LQVKlXhRsF56tn7ZtVEBVakUT2/mq/UH/PT7gwetaOXO57JYP+UVj4ODxAG/9KVkKe/ufua43Dt3zN577z/M7Lfsm98c2MWLiQtubrZ6IDhs5NtjLqfAV3SBi+LQ7mvXXjom8sGguz6t1i57AthP6xGocriqMdVO18I0rQdqmTGwkouFagwU8kadyFXXtAF/KkIUd+1ExkGJNdc2FkGcjje7v/BC8v/hDopEaL9jP/nJR3bz5sC+8IVZzhe5MUoDCiIBbvidTFL9r7zS3S8M4uO7MLSP9H/0m/d+6cADxKBWlOfA5UHlw3C48Vg0z0C2y1VPizgwi0dYidE3XMXE7/n2HuTJLd6jbZNJCttCuPmzz5p9+ctPHbs47txJxsjdu+kM45WV5KTmCaquDK8PmCBgmWPy7OykE0Chv4EBbGy0bVI9F+3icldWZsX5XDpe5BrhxvDMx450JbbIBaNRGJGYLkCVqFXXhLZF00Y4NU33BHgWeZG1H3FuzgMiunixNVrAcV55JQVn3rqVvoEgNIrEazMIBc8gdg523dnpBkLgAEl2n6AsViFUN1e/refi0T4oHmkbzSS2uDwvO2aYOm89ULcK3uWUfTM7d3QUI7+9/dEROivnX/J0wByUZi5PNnBD5g7KKQEsKdi5DPcNTwYQ0NZWmwdtRH049pbL3N1t300mZq+//it78cXk9N7cbH1xXnkPH7bvdXkN/Ya28xZNr5+qTpDX9zqTmM2yjsazQL8xsg8etPFuADpj5KmtrdDfUyVq+f8cm/d2ogFHPdoix9148ihX5LzsCVD9kifKhQuzARhM3IgrvHKlHQsl0r299qT30cjsrbcm9sYbA/vmNz9lOztJ3+SIGxAPj/l4nNLAYczcULk3oNqqjbibAg+QsnzVK/hXic6s9eKj3Mj94kAxlUdwKmbVmx+Vwf9HohgQ+d5U32V9kA0gfFP8PQK+fDmlA1FhAo9G3bD/R48SYayvm331qwPb3EziHWFguNFxZaW7zRFEp8t+kWSoJjauoPTdU6q5QiY6gBddkftegwuqrEokIkEHk42FKJKFBxuiR7kVp1WOBwBHY/Gr6ow3SXRy60Q3S0SG8Kbx2OwXv0jPuKlnNEr64mSSRPS1a62O/uhRMmS++EU7vpTl8uW2faqq1BoO3gSd666MXOHc2ayYapn6PdIjvboEqpfMUI8OWA/uamaxD82su0ITlalGjkZ1ePkYd/3jPLB2YTl/4QtJNP7d36VNTuBU9+61xHXvXiK69XWzn/0sGTFYoWEpwOMIUc7jx/iwC6uSgbSgGdTK5Q7S0y4V1MwG5KzMZYnaTmIR4znDpeSLYmcsW/a62sC6GdLphFO8PBGbs171mYMeplOzt95KBLa5mTY6mSVi+973zG7d+msze8tefvkz9uyzKQD2pZfSd4hbdhN5XoDoHRuf1aDUa9b6eLhT0Jk5QuH9o5EIApRmv0CR4ymX07r6grfujPKV6Fh31P26ffCuTQ9QPRDidns7PV+9msbk1q2JmaX1utu3k2h99dWWc3onU8GAKI15Ld5VwFZpbtBy7ghP5Ok3hgJxzHV7IwDLUPzniQ5Nww5cNg74vd5kBN9XpKtF3/j5nB2Ff5we9YHwb940+9GP3rF33mnvN/ubvzEz+3P73Oc+azdufMZGo3377nf986I9kcvfcuK/GiIXREnPqJHp2oAccpXcofpgRq9sLd+zbqP2AtQwUmlQOyCeuGIo7VPg76zzHR4mDve5z71qm5vJYTyZmO3v3zSzA7twAUGg54+vDN3ebn12kVpS0mVL38LENWKIRYqKIFZCPRdKjhjMZo93iNDNfYQDWwlG9S6PQ6tLyCMu9WOpAeUdSXaMOKX3CB3QZ2PMOTs6jnFrmvbMOxw1e+vW+/bii89+fITHb5rZn9qLL7Z6GPZdrK+3UTK5tiuo1yOCXht+Skoln8SE7wqeKGHC1DoqFpuzKxcffvjREQwb1r/UkvXuFuMJMhp1TySIwBug6LuCN2gzZwpHrFUAxLe/n0Tn7m7S4W7fbrcyPnyY/H7TKfaQpLFbW0sbl0B4vCKla+mLcLsZwouIwBNPzNE8j7taa1yW9qGKIlopeOqZZ+ZbucjVyQCCY27PRIjtfkjjuRiidvD3HFRxup7WUNO0x40hzApbGW/fTpbun/1ZG/Y0HLab3ZFX22zWDQxZmgERzWqPiDA48JBreg+xHCdQfcuLfNGs2a/W9TlpfawqmLWzO6fgK57Rc8khnNPpqq5o8uT7x4VA5KJM3rE3GiWOBucxYv547RUxd95EYlHr6bOKXgThKfHaphwB6DbBnE5TGiTUpVwogLnmm7Yxip6tqP843yIzf+68hYrZyLhwoRtVzGFnCN/X1ZRoHD00FgJvFnKUhFI5kND12txsj5CsTafZch+B92TiL+7DANI8peDKPjO7pgyGKqWbFePx2N0RxVyPA1ARcICtBSiOcYJv1syPLNYlQw89hmL/RFwOFSgBokDejZ87ekKJ07PsIs4YoVyTiFcLuA6NnkHblgE9Js8xFG+85nccfRrNdKcoTeKNtxqITHz8q2O2MOdjJLQd6jJR8HQBTu81fgEx1SsnW69MaJWum2OondHzEF9YGXce9IOeHedxauAIXRjil5mEjmn0vuROUYYyc2oocyNGDhU8ftye7aEKOlesR/3nkNfvlVZT1oEMouddUzWiXvGpdaEsAlkrln/npORIl2YG0TT5rQYY28j4qokar0I/kt+RU1H/zx3u7SEwR59mhx3xaXyKUqSPeuvQHl45A6oG/2o3hFaaI7qSBUZMxLu+PvK/ltxECrnNT/pcNWHBinF4NaJPAd4p5Z4kUC6qoNy2ArLoM+F7k8UzlBQX/o48i4hQLQdQdaSDxpLNUa+n4kS6r1ZVMrg8QvWA+9UVtwwrK20Eqn7jM0cUwZIbymuAmW9NOVAUtRzYqUzDEw3emHI+/N/bcqOykL438Xo7aHogwaKyRBi8N4Pf43feidc7X9N0RRUDs1ieqB6LRRrteO2MmrAbqzQulIDZyODN45GY1Q3mJSPS4+o5Q+DACNwAAA5MSURBVAwQXseU+78nBWty6OHK2ZqmOzHZNcXqCUs4pCsxoey4epxe26r9AJEcVazPOY5XCdnUCFyIJoxZ1y3gccBKzpsd+z7csWoBfQGLRnHxiA56PIA3O7HkQD6sduB9aa+vQnXQgCcmed2Wj1moyV/SHTKQ/erF2NV0hHI4fY50nojDdxBuyjM/vB8iggUIMcrK+t7ubgqn+uCDlsCwIw35QZgbG+0GIuV2Xn/1Qp25ISvLsAyZ7eYUdy1nDpgrV4kAddKwJR/hqcZKRFzqAViAZrJQewRYzsgDp9vfT7/b260LDTclYaNQ06R3t2/b8SFE0Zl+C4MWxs5Y77iKXN45ByGbQ2+59jwUumfW242mUOteQdqSIh9NhKbpEk9JHNUQm6dCRemA23iciO7rX28JD9Et77+f3l29mtL97GfpkMetrdgx76keWf1WzWVdCfBM72q/ldPwCshatUxcOeUeBwyWcMkZTH10vL7fAV7QO3/rAxH3jtxMw2HibHi/sdGK283NFPFy/brZrVv/c3xAN/d9jRrSaYPHqXQgWIHXQmt0q5J5n4FirpzhAMUY/j6c5+tFxrDxFK3GRM8u4hnjjcsp9UsNwUX6lZfO+4Yj2e7fb69hQBqcmYM1+tde+43O/R8c8aKHsTO3r7J0S1DjSlgSZDHKWd54j4NszPwddJi5XuhXTbv47Jbc4JdE9bx+w75pkZ7dJlg0GA6ToYHrEra20gmnZmnv7gsvmL32WuKAHJ/pbXhXQDs7hlWEOC4g1gEu6XQVM7laN65K5QAP5M5O27HKibArP2f9aZm8BOXtK/WIN9cntaK6intUlGfmnxABguKbiN54I6XBpEXIvCfFouM5GK8qzscJcxZq9BxU0kddqRK1zN7xDpxuZaU9M8TDh610gLfDKvqfAxUUp+hZ8edy1VemaZdBdGZdv1zTzE4kGGQ4t+Xq1fR7/nz3SgWzrridTtsjiCNCDI0NTRx1eu5dAL115FICuHTUC+85Qb2Bw15Zz5GsLqEOYtQ306m/uqNlaf4oTS1ni6BG58avptXVHsVFbQCz2RMjVIJoGSx259p7EnXOvJauA1UlgMg0tNts1uT3FGxVknlbY44AcgOsg1LaQON9gzHEXLCkN0bSR8tXYtLv0dYESBPvG/Ksr7duLBx3q3dnIH+vy5a1ITlXxoJQbdUyoAP0+is+BUAt15y7JSIY7YPa5TfOy7pm7uw5jzhyUNLBvfRe+V6+iIi1Tj74MYebWRC9U2Odlb7NCdkSteEQsRxly3oI0mqEsll3j4HOaN234U02PdYV6XgDjuKh8Phx9wR2j+suo49Lohj4cZ9wer2IpY9hpioKp5nhfiWWfgIEB6g6tEc5m04UnY16YTBEbdQODULg8kEYZl1HNhO2pzsiPQNvqOZ0EbfiuvtCjZjWSaJR6FjJiiZTxLA8g/Ukoa9hYVap42kD9OBvHUDsrEOH4Sh+NRK0fPzPIgfuGCw18UTQ9GZdzsd6JYNuKVDC86zekuXsiUJPdCpH0vq9+iBFSqASSicR0niEMvcduHNClvCwwD2dtn46jqLhzuGzX9gFgjzodIhpbxbqACI977hTq49PZ+LL85pm9jbv3MyPxG1JBDNx5SRTjZ6uExzuKuinpT27XFc0GSKYh2stAr3Ox2Mdz3MKM5fRy17YMuZycwOK9CyKdebjkmGc0B5xBhVLPFE81UHxKJXJbfQgWu/2ymS8MGlxYSBPploRetKidh4ozgcWn3wEPkBnOv5nwuOz5vSkKQBbnazzlPx30IPW17sTRE9553J5QzXEf05U9hGLUZ9EeqQG/mqbvTysPmg0uBfHp/kZrxKnPikoRqeo2PPSADR+kLkau2C8AWYFWk9UiowOxdPzYzGxqaJea31qfdr20sApd+f0bPXzs1cGpAzEL+fJbT9lbrwI91s0P0O2y3TQzLpGAwYOyz9wVUQWbI1bAPV5uES+QBbxLNLAYfl2buYm3qoM46PKuuLjpfEItWawom2jXAffyKmulmjjv9eunPsox9lz72vzA4onguKwaa2cC8bFIznkQJA6yDqLlBDwXfPpMlIkDh8+jGc8TyzFfZmzW+tj8HRdFavqbjGbPRKD1YyoDsXFc8/we0+CRO3p219VOh5ixQDK0fhqc0USRAOO4x2DoQ2C1av6Dzhr1JFKfNNpur8MhgcU9YjDRR0X4al6nE6g3MDljCruI0xWb8OV4hX9ctkl8Lhi1I5c+0tQdYQFr2eazc5CvnvWa4gqyyDkXOMi4NPfdRMR18lt4MBKgBKop/N5HCH3rPXndEBv8jB4znftKzaSuNw+Vm9O9ytxsUUkQpbj4dy3puners0VcwQy63+e2It0j+m0G+rD4ofzeFZ1dNcGExPyebqnx0UinD1uk9OX+J2nCtQaLDlu0kccehNPccIvYga5v+eZnBFkCU8tTSChlhgjowv5ytlYfHBjERTLDcQ3/gUgOoMtYL6ukzvU2zSj/sSc/uXVz2ki0InmiepSvR6xcpu9Or3nHNF56VFPJCm89kT1eVB0IONQQrP8uiiAOQiIA8/MMSOxHJWr73AVqNlsWDw3vrStMqqfn2vy1pQXpfH+SmWUltByxkMuDdfr3RbqPdfgO1N+KYGuHHjf8evpICziPOsR6b3Z73UKr56oCC1xOQWPo+UMiNOCnEHBoNyJj9fAd7NWKiFaxysnwsNTl5hLRurUTFnlJHkx4xGL7oaqKctzIXBD+Vc5mubP1RUp36dNYN4ifbR+6ul/nsoQHXvG+zty45HTbb30ZnEQ60wb8p/9Ani9kJfDdA+o6oIlhJmIdIEfnQpdzlsrBsHzpTDe5NB33gw+KULse+GLAp9Gb1ZWSZQw+T3SRjcO6P9IX+obPjM7gqKOxxyMkYVbI3fSgO7T0DQe0enSEeuXNZeSeJ0cpY3SnQTR8Z1pi5ajoITiqTG5tJEEiESqQsmy9qCYxFtFYDat+hus1dyaI/8Pl4zXWXjnhazjW06sq1hmbqi4aN3LgCKh5UYyspaaRu5d67GlkNo9jxskZ93iGU7+6DRbQNUleliUVp+ZGgtQ6nN7AFiM5vxB/K7k79LAU50Iml5x0nJrOGYJ5uJukSlaSiMQ4c+MI2dEcTpvjDwUPIaSgyzh8TUD3kI8i0+elOyC4RClEiDaONf/TLTAaTj0ryGNwtxZZSh1UA0nUOh110ZO1iMAz5upVFdUnyd2dTJ7aXJp+f+oOdNpe05MBNXGRU4f8Bb+FTg+TrkR9796yhUPLgtiFpOA/YzsuGZnNW9prNHvlqrveQqX16Hagd5eSKEAvnlSoWSM5PLk0jPqoA+MjeemYai6KFkJQPU6NjQikckNUUJFdK3Wx2I0p/hOp938nA6cUd+dlNWaBVTeR8HyiC7Im+O0ObFZAvZWcDkqzfRbDqo4ng40uBIq4fs6lCD4qgJ+D+CIE+8qdaRBHVwOBzEwvvjNdXSJ250Icdaym5zRwTM3E+KjzBTZWCVh0ehVxcxCt6nqqhTAswU8qL4aXi1NBo3uBbArBL/eKgZ3ht4WiUhb3iPhQbSygnIjl0IEp8IRPVBFFRteVMkuAAw/LbokSjXfykpLyMrt8OtJtRl8SsjmOASnM+seXwbAeqoSGyOGpR3oXhyMoOuFig93AJzLqpdG+Jek17zE5x4bkQMWwVBWlT0BDg7SYcrPPz8bCv6xq6Wk63mSXo0uLx/GEide6coH69ILuVNQaW4ANEBUQZ2+HgEyW4+Uew5G1U3lXLe36dts1vLGOw+eKLfzlC9WqjxkrlxJv55paS3BexPQq9IpYmYbgVl3+yg8F7pGDwZSCmKYu4uBfHRHh9docCfW69hlg0ayQYE8e3spmhhcjWepnhud23+qnV5jvc0L7pERpRFXpZhZOpvpSA/Zl2PtTjUc5Yz3zHBzd7KpiNU8JTFrVrlkVgulWZXjaixKmTihxG5vp/0fkQfCzLdeozZ5VlrUlhycBMF2ZoznCMXMw6hXrsx7DIHdILxvBuk9GI/TH3x17N/FswYNK5w7Oor1kP/8z4+O+ET3yFJUZKH/ms3u7gdhsdhT1YbFJrtJVlf9mag7x6K9CYBcm07C3eJe4c6VstPRi6xg85OVYLPZiNaPEWc9LzdmkYfHaz9sGuh4ngcBwRvDodlv//ZT4XpesXsxkBGX8RrEqxz4pgdzm7XGhJ6TzMSH4ytYJLIaxOeycDrFy3MHRe05UR1P/RjRDncAe8Uhz3R9sAfSnsHoGWqcHvo1x1ei39l4NIuPTpvBo4Ro5H9jUL0BXI4JAv6d9fVZIka+0ai1lJTgkZ4tZ3A6va4pOmb2uNGZViu3q803N+RGSC0ijevnDgqQ0zFjTqXjoCcUYBz4nVm3f70DnKrcVeUkMXIqAfCNLVDtl93dVodTsTgatVsR+fy9w8P0/ubNdPnI+noi0LW17rIZEzJ7InQ/aum+OG2ztlfbFY39TLk80tqh2oke+2EE2HvOYuJjqjjXNPa/0yTpeG+Kqjq4tDtygw0GKf3+flsFtrLu76czm1X98dxqCtnP3A8e59P+0wbyd+hTk0kiouk0NQ6NAPLQIzY3uyLVLB1Q/fChv8eC9UQ2EFUt0s1I2t5I4uk3JV7uF0C289VXAWpAwargmnVFAhBSvVBYDvoZIlOJBCtCGDvuM/y/v98lJtYOgCKIFxy1JGqLxoU3mz0WDU4CxLgveMMNW63YNwHE1cT3GonO4YgUVZOYKXjGhrZnHqgRKfheNC54hmkn8BllSv3sNHP8V0d27pioSvD4ccswuRrud64GR9ABdLxXV82eeSY2LrKEdwZncFJQvVZ7BmewTDgjvDM4FTgjvDM4FTgjvDM4FTgjvDM4FTgjvDM4Ffg/1l8Kq1a8d2gAAAAASUVORK5CYII=\n",
      "text/plain": [
       "<Figure size 144x144 with 1 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    },
    {
     "data": {
      "image/png": "iVBORw0KGgoAAAANSUhEUgAAAJ4AAACeCAYAAADDhbN7AAAABHNCSVQICAgIfAhkiAAAAAlwSFlzAAALEgAACxIB0t1+/AAAADh0RVh0U29mdHdhcmUAbWF0cGxvdGxpYiB2ZXJzaW9uMy4xLjIsIGh0dHA6Ly9tYXRwbG90bGliLm9yZy8li6FKAAAgAElEQVR4nO2dX4hl13Wnl6duqIJqVKErtFBDN3SDggQWlpFBJjZjsAcbBAnYMw4EEsiDIA/z4AfDBAwhJJAQmzhPechDHvxg4kAGDA4IYtCDg21kkLHAhhbT4IZuKE0XrmKq6WKqZu5F87D1aX/nd/e5JabI6GF6Q1H33nPO/rP22mv91p+9z0fefffdelKelP/X5d992B14Uv7/LE8Y70n5UMoTxntSPpTyhPGelA+lPGG8J+VDKU8Y70n5UMpi08Vf/fjH79bDh1U7O1V7e+3Hra2qxaJquaw6P2+/LZft/+5u+79atd/4vardu7VVdeXK9Jmqqu3t9ox/pw2K2+Da4WH7fPVqb5P6KKenvb7Fe8M9O+vft7Z621tb07bdp4VItVy2eukLde7sdPrQttvY2uo0Y8weL3XT3vZ2u586+Mx19z37f34+rSvL2Vmb0/Pz/nmx6H2GhqPn6fPdu1X7+33e4Ymzs6rbt+s3Pvaxj6w3/F4X5y5UVdXBQdWbb7bPN240wm5v94E9ftw6urPTGt3fb4M/PW1/29v92vl5+86EQhQmD4Jy/eystbu7O2WMnZ1+79lZu0a9XGPymeTHjxvDb201Zt3d7YzDRLkvlNPTdYaHkc14W1uNVjDezk6fXDMUjFPV6egFxmQz+WZKfzejHB3168kwh4etzaOjqmvXev9Y/O+8U3Vy0j5fu9bbZrxVfd4QHO7HyUkbN3PEgqxqvLChbGY8r6ArV6aSZHt7SoC8n98hMIy0WjVCMDjqhUl2dvq9Ve362dl0cnZ22qB51oy9WLRrLBIWBtdMEIhLn1MKjibfzEp/LKFSUlGHF0yOkzbdr5T4vseLAybnugXD/n5bdLu7neFgHuq/enXch6o+J1Xt3nx2Z6fRaX+/zSlSeWtrOoeDspnxdnaapNvfr7p1q/2GhKEzXtFcR8JUdUJ4AKenXTVZQrk+JOb7PR2I+5SUEDzhAdLMxaqIFUt7VoOWAHPqf7Goun27/+5+cx/1G6YcHfWF5PHNqTm+W2vwPSUoCzH7OVK7c+remmm5nAofNB6LEfqiJZj/mbKZ8eDq3d2+Qlk9qUKQKlV9Fb3fykCd7O5OiWW15AkyYau62s3JpZ3Fourmzb4CIUzeD3PRLmrI9W9vt2dZxUyEsRxSYnu76vh4OrmoXSAB42Y8u7udprnwoK0hA2Owymc+TBvaNtQxjTxvbqtqulirOmZbrTodWbQwl6Ur/bqgbGY8Gw9bW10y5MqhMQhtQnjQ1OXfXB8AnLqYbBPchfu3tnofaQOVaonKNdeFqnK7jN1GAc+iQlOSMxlnZ/25p56ajjVV5WrV2+d3GNv3If0t3XNs/D6nJeaMDNMy7zMssKrld9OMeT8+nl6bKZsZb3e36v79dWyX0oeOJaOhqlINsIohnKVhqjMGYKxW1VXV3t7UKEi1mpa3++b63a5VzGJR9ejRFIemRctvycy0Y7oY+/DbSCLxu/vk39MwqpouBi8WBENa0dvbzQA5Pe0WrqXgpjbtwYAhz86mRsiGsvmqJ/n8vKuJObw14nIzHZ0+PV0HqilFbcmen3frCzBfNTXj3x/RYvqfic/fs+/JmB4/4/b4PcFIZeOqbAtr3xI2mYRiQ4w+LpddDSYkYbJHZQRlzFBI6O3trj2yjObc2iYZdASDslsX3oFleHjYDI3RJJkB8lqqsqppHYBRVlFOFvfbz4Q6smSxq8LMvFo1pt3bG1uFBuOUZC6kA2Md+c8sBcxUXgDGkVbhFH5HcvgZ6nAxAxoGwIxmXEs7wxJ7JWzkWCNYSCSsMR2gE33fUC6Qh+9dHqkHXzcjjRhzTn0AWh8+rHr66bH6qJr6xrJug3tWft6DpMi+UB8SFcaHmDBjEn40Fu5zH5Iubhv1PVKNuCkwgAD2llhug2JtgIRD1ZqhclGN6DJXoAl1jxgwF/KgXNzaatUtm0ePplJjBLxHgzBe4rqxFypsNFnv93TRwTvtzjEjBYaC8WzF+jlLVMZzeNievXq1LQpLHo8p+2k1g6SxcWRJYpxL3/Ag7O52d0syfBoUphHjhhGAGU891XHx9etjeo00AnWYXimtU6pfwHRVH0TibW01r7ZdEmaaETNlZ3JljlQiA5pjopQsI+nj+mFSqz8W0UjNWZ0azx4eNsZzYSJygpKh3beU4ovF1FjCwnWdBvBZL8IAwy5hiu/1wtvf34x5q6b1Vm3GbNnm2dnUAJ17bOPVra1O9L29qWrAsvugzs6crDnmsRQxA9gPRoFRvRAcwYDAqSrdn5w0E/v69eYTJEpjhuUzFmMCf1a/cZUXZlr6xkb0k+dPT6fWY2LdkaMYNW0GM3TKOPJIchpDjwpjgg5AAuPtmbL5qmOOtsjgaIv27BDSJcEp1/nuDpoAWFqsbPdpFBkYMbQlhhcBhTbMsMZExjF2sdhFlJPjMBj/+c1O603+NtfveXDJBch/VPiIPk6O8HPQgXsZxwjXJi25n0Xy6FFzJN+8ud5nlYslnjuPCDZRDDCzcG3EYB7A3AqhzePj7ul/v+eaWKQi3z2pc3jDfU6L9uyseeXNqG5vb68zYS7AOdeD28R4cL35OS1QNIDhw6ikI9j40b+nNZptj/qX7h1fZ9HCI5eK1Tpckp1I6yhxDX6h0TXKXOdy4nASV03rTIsxMytG2CoLCQWWlHt7fXEw8Y5Hum3TJtWpfV0US0/cJsa6ZrLEovTN7cEkbscMMjKmbAQiANJ3OLcwXQ/FYbvr19t1exIGZXMiKIPCeQsjmkguXkUMLFcTBYY2DrEjc/RcesTNHCZGEsb1e1y+ZgbFqgRSOJkh6zSzJQSBZqZF0mjk84LZs71c6FZ3tmQ9nmQkLH3aMNSgLycnHUbQjiVw9jNpfWmrlg5fvdoDwmaUqnVskHgDYjl3DubypKTTlcHu7PRsFiaOe+23Sv8S4Nu5YibOXFjHk8vEJCbydfxx/j3HwaTa2svcu1F/kOBOvYIx7H5JeGFXjfvDtdEC8D2Z2EmxBB7BJy+iTVqmLmI8d3zOx5NWaIp1SxL7n6rWAbaJmxag69g0sFRd6bHP/pvJU1JlW4nHcgEidUaYCTyY7YwSILyYRlGQqnXVOOe+GLU1Vww3kt4u9p+adl5kl3IgQ0h7z/ndnQKrnJ426egVPAee576nsWGGN+OS9o5xYWlCmhZGB5LJ7YxULIUMartaRmq/amzwUIzh+LMFXbWuIWh/JP2hO8xto2qTBDNz8JcSdoSXE8eb/tYC9mI8fNieJaN5plyM8Zi4Ee6g4dVqurfBJe/PASZ2MWGYHH92QQX7ubliF8YcBrRktES5aExWXTmWUfAdKHB62tQmGJr27LbKyUcKJpZkjkaaITG5mQ6Gpk9JH353/HhEQ7A/i/4C4+JijIcbg5DSCFCiRkYder+lQVMMyIFq2sy6PGAmB2sUome80FbztWuNKIeHfUIzSRIVAbCGcdLvloA9J4NJzgWDVEi6mMnpG9ZvVXdRVE0zfavG+XzZnwz3jYolqOEC3+10N56292K1av67EY9kcxuvjtSMVZOjCe5g1VTtjXBUEsg4gTpwpI7y9JwJPTLvqXcy2vfaxoVCG37OY4KwTpPPuiAwlqDHmFKJ3wwfMqU+1VjGaq3izZy56LKdqnXcSmTIc3x21hcCPlsc3xS7aOgLdQKDLlC1F0s8Khz9lpJpFH6ZU7V8HllYPGccNLKiqCOjEak6s95MkUpMyoo1AyWuzX6QPoYEgw42Hlw//XO2sb9bakBX03tkBY/o5Lo9ZjO4++Tn3X+umY75G89UTeHDoFzMeF49Xjk5qRDGfiXijXQQFwCSJHGGJ9W+M0cETPy0NlMCer8Dz+3v9wlGHWZIag4rzk0ONAGQe5yWat5nwv2PHrXMEYcnoSdjzIxmF8OFZKjc8DNySKcW2N5uCxPGSeZM7Uc7LMDDw6p79y4ZuTg9XbcwDaJH1ucIn81N5GhlWeWOQH0SOYthwMhwceLA6NnRqh71mfthNhgpnbCoRO9byPrNZOn+SZqM0u5TYlFGc2FjyW2NciFz3jfR3Jpne3u6625QNjMe+t7WCo1kwiOq0WGm0eqwiLbHn4JaG8U9WbEOESXmTCyUksnYiLFYypyfNwk0pJbagsmOjrobgSjPt77V9qrs71f90R9VfeYznWZeVGBKbxBKelGgKXFi/z4aZ/bX9XmxOEtma2s9oWGEw52S5RAfhuLu7nzOH13bfHUxJdZIfHoFIVFg0BHWyEEkUVLiJQGyJJ7cpCZzpWedc8/bumSxnJy0zwcHbSLv3GmMdv9+feOXv6yvVNXxw4f1zMFBH+PIJ2n/6Cgi44V9EQTwZwuJkaSCBsmQI6zreuEDXGjpx/R20A3lYsZbLLrrIsNVVd0y4rOfTcliHFi17rU3IWzt2UeFpHNfRlEGuy5GPi3aHUECGy7O9UOFnp+3jJnlsuo736kf/+AH9ZGqereqfmt/v/7Lpz9ddXJSzyyXVW+/vU6TqvUtjJRMXXL/LKGS3i4wBXFmLxjX7bqQupTlcpyt7LmztwG6ghVHBqPKBzstisGPnLiZ0IhqzqiGiWSH6hyB+S0TAeyyGWHPqun9PPPo0bQulySS4QS4Cmfvo0eN6U5O2m/7+3W1qp6pqt2qqi9+sW8XPD5uG6TS0W3DhuJjOtyvxJwppUZG1hw9c4GzEMCgRHu49vTT6ziZe0cLwOr3gnKxxINoZ2cN+8DVOcA54ElnLXU8EH4zQS0V8bNlGvsmlei+o7YyTmq8MtonYel2cNBORjo8rPrBD5qP6pVXmkR4+eV67rOfbW09+2xXvZwn8t3vNox3/fr6uE0/Fqe1h9WsLeW0coFDaU17nCNY4QWMBrGKNsQwXX0QE3PBZql0/cyUzYy3tdVjr5YWIylFp/w/V6xX3tymG1t6MPzOTp84ryYTboRzvA82/XYUOz/ZBf/4cWe4Bw+qfvnLqrfeqsd37tSVmzer3nij6vd+rxH32Wf76VPHx1U/+UnVa6+13+/erfrP/3l6qhQTY7fTaAweZ0osf14up9smYQqyxok8jXyA4DHas9q0oZbaxIYlm6mcJ3iBmq26iPE8SIt0W4EGyenry5IqcST9+N1OWNobMR33m3lH0jTxZHrwaQe3CIx0dNRw2uFhXfn0pxtDvfRS1cc/3hhyZ6eljL3zTmO0qqpXX22+rMPDdm10rIcZbUSHOUMipXNCncSsI2nuvqAZbOUmjU1bBIGjOaal8/s2lA/GeK6waipq/RsqJgeZkQUGkW1YYvLZwWZAfVVT+wa6EDCJZ/8Uzmj6AQhHpeIaOT1tTEXo58aNqk99qkl/th9WNV/VD39Y9YlPtDZv3Gh/uJ4++9l1KW1JD/BPpuTzKGXKtEpgnxaqIQvCgfq9r8R12lVV1fMNR30xJgT3jpIqBmXzHXSUKMJolVpE5xEPXjHZGUsePN8jCxPcAyPfvz9Nhc/iVZ+nDaTzFHXEHloOV1wuq/7xH9t9L73UGOvZZ6eJBkdHrQ/7++17VX/mxRe7BL12rf2NJLvHaYaDLqN7bTT5fm/ghnnSKBw54PGbXrSjbGTxe0ww+vFxgyocazdX3ebWqnfcf+S2mTjGDPiDkJJIR0sLigk9woyO1y6XHevRL0qq2k0hG7AJ/rfvfrfqF7+obz98WL//7LNVe3v1q4cPa1FVv/7OO03V/uQnTeK98EIf0+5uI/DxcVsQP/95Y7qDg6q33mptffnLfQGMcNwovs04Rp+hBeNDWuP2QIpjKIwc+ajHURJDLgQOdqxad+obwly/PrXeL+1O8SZjT7ilIL/RubSC2CiTq9iREQp4Yy6k5U037pO/b21NkySzDlwkJydVv/hF1S9+UW8/fFi/X9Uw2e5u7VXVf6+q+uhHq377t+vxv/xLw22vv97+w0yoy8Wi6ktfaox5505r6zOfacwKg43cHjDdKNFhzgKm/w5jpZoc4VzTyBrMsVZLNowV+1HdnvkCRv4A+y2qPohVmxLH6srYJA/ks/ocpXAvl+v4gU6zIQUMQVujFWxC0peRSkuseXzcGOTv/77Olst6bmenMckzz9T/eO21+vUvfKGee/bZ9tv5eV356ldbv15/vUm369ebhPuDP+iL64tfbGr3e99r43vuuZaf5tw+0zKlMgyc/jrv9GO8hM5IurRjepQ4MHIlQWv6TzGTGmMjIW1AJGZH8l0qcpHcm7E7W0hpyTA4JAtbBt1JJFvuix25bEa+QBf6MyctR+M4P69/Xi7rf1bVydlZ/ceDg7r69NP167/zO/34XVwR+/ttLJ//fCPuo0dtvKhU/IzLZVO1+/vT0xe8MObGyjhsyM09Z4mVKnMkWV3yd9PWpxbQLio2tdyIkaHFBeVijOfVmX4dO3Vtant1Q3zu8apHZXMtD+HJlQphPHgPMhnOk5VZIbu7VTdu1G8//XT9y8OH9cWq+rWvfKXq+ecb0+D/oq1r16b13blTtbdX//oXf1G3qkUtrr76anMw//mf9zFVTaU640rpb7WGxDo+buPjNP2RR4CEBvpmaZPHVLgYb2Y0yAzlUyRspHieeBaGZZFuKJsZ7+ioS5Dj48b5eeRXdngEWq37raYzvYffR+4B1O/hYbv+/PO93pF0TOmX7bAg/vqv6wtcR2X5xHqujTZz7+3Vv4dRjo6qvv/9Ort/v3b+7u8avf7qr8ZGRUonjAUbX8tlY24WpHP57FFwoW9OlXe79rVSh8OCjoHzOwuCfjuKwr3MA56BqvVzsKNsZjwapIG5g55zU4oHCzHMDOls9r12HJu4GBbXrk13YSXzuXBtlO3B+LCSUSVONc/FYxUG4wIx9verPvGJ2lksqr7znRZSQ3LyzIg2lHQPrVZ98pzGTl05B4xnpMrNiFlHvlDFIS8bH94LAqPSpqX3yCgalM13XL3aJYw7hyqwZEPVprWUgNqblPndzlxPuDcC0eZq1YE1xEgLNvFPVV/BfOdtQHYqI4HtE2O81Mtv1661z347zvZ2W/Gf/WyTyGacquliSmNhhJFYFJnQSZr9yEGPWrel7EXK+Ch7e+uOd6Q4fTFOpc40RpB8qNkLmO9i1nT6iweRq9fXLOXmridApq05TEJdOWBjpJFR4jZSiqWlPRpb1uuxMBFY0rh6iN9WTSVC4p7R5BgubMr0cAaPaTFahDn20dx5H22GzUYqffR71Xy0JcoFVxe9I96CCGOh4nJFpqi3ah1ZbAzQDM4q5D4IOjLlPehklMyS8BjMMPQhX+ySjm0vEv+nTfx61Gk16ZNP08CgDo/L6q5qPaeOeqyWc25od64NxsirqXzO9XLZcNvZWU+RyrqTwaDHphOt6oMw3kWBfwaTEmNOQnB/XqP+fI50m3Qap6qiWFqONsmkVEwJOrdiU1rnikeFHR21Pu/vz4ehmLwMwo8MohGj+B7vwfCCHklqJ1uk9AOPMk+WgI6/u86RYTei3aBcfAeZGmAaS0EPYK5hSzC7T7CMkmlG9UAI7rHkTOnqkyl9neLvlkYZQcjJsYO2qi8I9/3Ro+bX++hHpwxs95OtRTYEJZCnPfr/8GHTOBgPFgCWuHMq0HQY+QO9j4O8QPqahwLxPLRjURjDHxy05z/2sZormxkPCzNPuZxzUaRDOQeeeG6tN8HEWNIJlpOZRtLPxM+cM4pdHSMc5zZdp1V+lvPzppYYn08hsKpEzSd+TpdHVZM4Zv456Z2nCwDyvXnpIuc6TJQGC4vfvDBa1Bh/l3p7I/gHt4RTkbLYu813MNfR0TQFiFU7wl/GJflbVcd+Tm70QkiVDnEsXc3AW1tdSroNW3auI4tPwt/aatLJeGsuruyJM6jPsSK9c4zQz3lx4GS+c4iSx2xH9Ag6je6jjIxF70rz4hgJFj+68WpVP1Tm1q1pWjQlMxZy0qqm4NavN7J/CEZyrDWlUMZhIVwaN8YnXHfeGBLAE1TVrUj7rBLf5qHjqJuTk6Zm33qr35MAO7Gb+2wVi5FjiIGBN5LkzkCmHcac0AF1bivY/YAeXgT37vXULmjAQjG+NF9cKjvF6nGuolRfpOm42DGLd94EtMvBxb8l9jPWzMILgo1Jqctqx/grIcXoJPiqcZZNVZuMt94aT0K2ZXrStznX0+5uS00aFWMtvid+s8FgehBDr5o+z+/uq9/O7iQEVPKIPy51kgCidH9/egQtHVosppkQW1v9DFz/5rALndpkbrvTBsV5jyUa965W0wNj7DRNg8bO0LlYJfeNIgch+c9ff722f/d3p++VQP25n4k5HVJ0P5BcFGuTjP+mNshraYT5AHGPaXe30x8Xiy1eP2N+YJ7hiQsSSzdLPK+UZJSR5ToiFp2ipOulamrpVXU1zMTZok3rzNESi/+cGEqe65v+rJRUzi806LZL5D36bF+50jKW53yHWbLf4KpkBhtBZqJNdbrQVz7TnvdOuD3OTiGpN+tPlxM0YQHZCJnr5saruFJGTGeun1MriRXmPOBVU5+QwTq/wyRIk1G2x4wkmkjfqnFcdK5frjdVkhfcU081plss+qsKkiZZ7KIY/T5qf7Vq+YA3b46xIovfdCOlHy9BSiO7unBDkU3uHWUJXezkJwR5dvaBXpi8mfHg2jwN0gSvWgfeaZmmVHFdVetMlO4RB7lHxgW/za0yA/dkgBFjOlskcaaxkvvPRidb46M+IX0cLXGxWh/FtZfLtuWSVPecE9cJvICGo3Bj4vE56ez7zLieW7RN1SVPBL17t60uMBMrIGOqzmgwnmFSR2A8VYLdGokhRgdE8oyJzKvZM2xjFw79NfFSNY6sZ4B8rnjGd+dOa4+kCibBFjT//UexGoVZkShkwmDYvPji1JFslcdvJyfrmTHck8kctnj9u2mDx8FjsTYDkoDvLpUW9eBBq/DRo3X1MqllgCn8OVfjqI6RG2UkobjuenMC7NPiN78WIOvxsyysdOLOxW/5/fS0uZxwxaC63NcR1kp3Cn2B2Xd3ewY3C9Dj9dspacvumPQN2riagyemIZ+hSWa8MI7T0259Z6r+oGxmvOeeq/qbv2mV37jRsMK1ay3lJ811D5xOp1Hhz7aQLEXe79mga6iexJ0wySjFKZlwzrFpS5P2rV6sOo1vbM3dv9+kEfebse3wTZokM2ZSQY7F8MDJEzDi48edUdN/R3ueI2uZjNSkReziePDWVsO2Dx9O52qmbGa8qqqXX+5A8/Cw6kc/ap9JyNzf72eqeIAQAqdnMuf7PQgM5d/SfbNc9k3XrtOqOPEnPqmLQnSozaruamAcKTXcLwywN99sv40SLkfuB4fGqOf4uG8aZzLTVeRDkUYLifZxueSCHyVijKz5ZH5Hmvx8npGHtL0Uxtvfb7llqI1bt/pm5ddea8z38Y93LvdbtulQ7pyfm8C0zqrWxTp1+HlHL5jkPNY1A/7ZDveAUfK5nKjFoq92MNn9+1Wf+1xjnEwVz3aq1hePpbKzVJJxqHekJew0N5PYR5gnK1gym2GsRdyv0XhwoVDPHEQyCTdevXq1v6/15s0p6L1+ve8af+edBq6Xy0b85bLviWClssvMIRpUlKUCBMKnZRWDBM1kR6vgBNJekRA3w0sYMNTD85484xYIbLW5u9tOHMDZaks08+pQn5b+PON+pCpkbLa+vXidq8j3DPaPXDVAh9zU4zarelwa5jw66nma1hJOjJgpmxmPToAV8PCjUujw3l6ThgcHVX/5l21/6a1bXS1ilW1vr+809yr2JCT4pmS80/6qlAB572o1TWfKVZkp/Wms8Bkp4knj1aYjSZTPOtqTNOB/Lg5/z+c8Rv8nQSNf4uzPrsOYkOI9MG53segHmVd144M5ubQfz7odglkMe1KvX6/6kz/pB/icnFT96Z+2vagvvNDuf++IiMn+BghhycDkpSsjY7Be1ZlkkARG0mQ4KX1ZozQqZ13QHyTo+XlzPcF8/Jmhzs4aRs7tnqioEQ6dw2+eG+hhx7q1yrVr035hgCBEcENVdeey/aapWqEXtLdBd3LSEgrIM9xQNofM4FyHhiCYHcHGArdvd+fm/n7Vn/1Z1e3bdfa1r7U9pz7kEMK5Df7DgHM4yxkYEAxC5rEYjm9Sj8fkzS6eoBG2y3J83DDutWutXb8zrWpquSMhUhrY8e6FnNKesUCTp55qnx3sT8MMBoE+VeuRGycaVHUBQz/trTDm8/Pc9+ab8+FKlc1sSaV0zCEw4zNPFgMmY/m9gx13vv71nkX7xhvtEJxbt9p9JyeNWUm9SQPCKiid2CY0zAQWSZcLq9mGgQnLBKUbCKzlz5Q7d1r///APxycHpMSFyW2AgI8sVR0XnoMTwB378TJp1/U/erR+fXd3+rzpa+YxtBhFkajrc59rny+dCEqjDuAj4UaYwCucPxsmq1Xv3OuvV/3TP7UTlc7Pm5hm72ziHsdvRxvBbb3R57nN1ImVzKCoGZ5hIkZ5a1VtwTApfnPlCH8Z9Hs8/m88mfROXGxMZ/eMF5XrZLuoE1/tIzSU8TXGYCNutMAwHlnEG8pmxrO4ZUJSzJoQdJaOcI3fPKidnbbp+fOf76D/tdfac6+80o9OuHmzMyPPOWidAJwsaR+54f4ncF4s1lUPFp4Z2QyCNEKiHx7OH3ToRQgEsETHkvQ9o1AkY7fkpNhpPirAmQw9jvx8dsdkjN3bEHx/Vaf5w4cX4ruqixhvBHbN4cYiTKA7ixslVybq7tq1Tkyc0lV9w8j9+1Xf+EaTkJ//fMc1xAIdd80Joi9WEalCAdq5mKy+IDoMb39VVcesL700nQT3JfGTF2JVmyz2VeRZKJu0CSrRjGxV6efsyE+ntJ9lvHnPSODwHSf90VELsy4WzYjcUC5WtTlwfrdfK0NLHlDWAWHYq0kx0x4fN/zHTvof/agxmt+58OKLU2xSNXZcpqp2n9Psd+iqal2dGHdxHz7Ml1+etmda0HbmAtLelSvd7QHjjaIJaYSB0PQAACAASURBVH0nDrNF7z7bl2mJPFcs0UcLNumAF6OqLUReHbqhfDDjomoeM1X1kBn30cERNmEyzWi0wb03brx/Ll1du9bOH6b+O3ea5fTNb1Z9/evt9+vXpy4Kr+5c/S72TdI/IgrOWxulW0liPnzjjXr61Ven9fLcYtEtXWAA7YC57LQdpZ/Rnjebj9RqSnc+z51gYObMvbl2m3i8VdPMFzPl3l7TTrltdVA2X3UiYHL+KPtgxOWjlcEgrJJSSvq4M7sh8APu77cjZG/caBGDqimGcUqUVWNCBaepj2KRFGM46n9vwv4X/bcKtDFmR7bVllW4jQsm3NZ7VY8IMKZkTJIQLKkNczxuiu/LOcsoB4XfnV5Fvxwy3VAuxnjLZQuLOZEwRT6dHZ1KRGFg9+93CxDV4yhI1fSVlXZk7u01Cfjss02cn5x0prp3r7287vr19uI6QleY9QmsTSQzQ0YV6AeM5myU96TWjU9/ehrYTwmDtQtNmTi7oJzpAr2cTbJYdHeTLW7KKKjvxAckmA9GGuG2qqkhmfOHMKrq4/SOOpzHF7yv9uIzkPH/pKsiJ8crMAmDNMvvaR0Z+7iuDFjv7vaj/Tl584UXmi/t6Kjqpz9tDH7vXsMcHCuBpYr0zFOScjyUxIkUQmWf+tR0k4yjG1VTqT/CgHN0Nch3SayW+W/pp6QuaGnaJ4N6sbu+xH1V/cUqnJjlWPylEkEZmM1ozH2IZlWBFPBEWZRvbfUj+xkkg0+H70jt5WekAM9du1b1yU/272+91fyEb75Z9ZWvtD7cvt2Z19KWsebY00cGNuP6wUGzuC09t7b6KZ65TdIq2d8tKakL1ZnXzXiJ9WBe+p0uEPqPdf3w4fTkAUvM0TyMfKge22ghDMpmxrMpnWfEpbVKGQWz3XFPtCWIJ8PZJxdYR5O6r17tKw0g/sorLVPm+9/vuW4YLah8g3HqQ0KYGSCqJRPvyLAaBO9klMMbx9N/Bs28sEeZJMkUydSmx2h+UIG4oHw2teeYnWIYgcbflOyHw56kys2UC0yP9yTK9nb3nyWoddnEkHZRGGz7v5ltzktvlQt+M76h7Ow06VfVXDPPPdcZ5vy8ScO7d7t/cHe34UNbsgTPbXEafy6XjfG+//32LEYQ7dhiPj/v9WV2MAXJdHjYNw7liQwj1xX1W3qa4TN9yzCAqAxGFgxnpjZNmJuzs+bmev75Rl+kO/HjS4XMrDYJs4x8ZYnNUsXyPAMflU2Y0YM306b09arf2mrSDAbwojk7awbKJz7Rvn/ve9MX3hHrhXj2+ZF189WvNkz5ta/1yAWuEfqRfruTk9ano6Np1rZDULu73ZXk8TpCwzxY7ec9fDczGr8hUS2pR1DAXgHmlzY/+cl1C5sxzAmn98rFGA+i5PFfLpYkLraofK9dB3T2/R7NqIkRM+cz/p5uBDOkj+VaLPo7Zt9+uzHgyy+3e375y+bk3trq7+qCMV59tSc27O62644xp1Fwfj59zVJm4MyNJXP5/Kw9AcbZ3OMjdZ1VkjvQYB5LzZFz2tjRCRXu8wV5eO8Pc+NVi2xzsVUJjTmlaEQ412msAgHnjIj8zc5JmHiEB810MJsn2KqAvuzvN6Y7PW1S6dvf7i/IY5LxGT77bPtjhd+71zJuXnyxW7gJDUwT9zuzUJBmjsF6QZo+th5hitHitdBAraagGD03oinznFgVfJcW9aBsdqfYBYKvxtEGGsjEgGQc58dtAr50Ot0WFEuxTQOzakNSQyjazdy77e02ifj/rlxpqvTGjfrf3/xmy6SBee/e7S6E+/e7mn3rrRZZcdpTjhuVnWll9Ml04KQujJrRmM2ISDlLR+rKdCjqT3hiGjoF39LO92NU0M6cbzC7vfGqO2VCMfm5R2HENHjnUyqxym09ESwfZWHQph2bZsL08ttlMxfD9TWvfgL2VVU7O/Vrf/zHTaI988zUefr66/XfvvOd+s0XXmhGCun/L7zQHal2qZieBvCpRvn/4EHzVRrTOUVrVJy+xXxwNO7IwMuwoDHeHANlX6v6eD+IYKgPcmjP6AgxW1Kjssm6zQAz7VT1CTczISFwApuJbP1St0Gy041GBaDucbBq7Uu7dq21f+9e++327Xb97bfrN+nz3bsN8wG4AeEeD/R0/Uk3/s7OunGUi9lM4gmes2STrkl3ivP0km5WryM65jgvKBefjzdyf/AZv1iqrVHH6LwH4brASqjw4+OptNvZaerPYHhUN76kUd5YLggY1RPm0Bmq7jvfqf9K0irGxLe+VT/52c+aYfK3f9ss29deW89w8QIyXUfRDNPB6WS+ZzQmF48fax66WrVb0tnhC21R2fTV9ZIhbZpS/9HRtL8zZTPjgZHSUsnQicFx4gBjKgZmAmbCoVOVsL5SJaH2kZ6e2GQqlxG+pJ48k4+2Tk6qXnyx/tNi0STHewdLn/3wh/Wgqk0g73RdLPp2z8PDKZN7IjcVO4/Tj4eRYgPCJRncFnEaAX7G82t6ui5ivMxvJjWwgG/ebL9fKgMZ68w7s/BKYxWuVtOOQ5A8gMdn8Wboh9XktJ/t7Z5/l1aWVz++LKvWUYyU+/lP35xLxjMwI1GNnZ06Xy7rpz/7Wf3W3btVL7xQ21X1H6p6wuNy2d5Pu7PTne0ZLhsBc5fMEmYSYZxHj6YGXqpPf88F7vmxqkaw5EZuGJziJAm0SVqwNkQvyE75yLvvvjt78Vf/+q/vvv8qdgjsWB8dSB+fHZu8F/aVVzpDcIBOqg+rg9x4baLYF4i0gnhmOmOs1ao7bT0ZNmSYGE8KL+77xS/aJqXVquE558W9+mqHAFeu9MN7oJEtPpgvmZKScCAXSzJdGic+2gxapbXJ/Hgu7W4a0dh9oR4OVceAOj/vVv1HP1q/8fLLH1nnqveqmLswKQbr/PeKhbudW0dHdnd7hMCDYKJS7HPNotoRlJyQjGT4HnaVeVLY+T5yIYwkK8duXb9e9YUv9B1x9++3vy9/udeJv9BYijawYs0so+LxbboXRkwmTSlqx3Led3AwTeeCZm6DOuxc5r/nmL5j3V760B7y6cmi9cC86wiuT0BsYEvxfgivIjOeJVWK/cWixz1h3sQUZr70T1VNky3dTtUUQy2X/fXuqOUXX2yTtly2yMa1a+uqym2tVn1C8yQDSyZj2aS1cwGr1n1+3Ot7rN5HuBaVOJcAm/Pg323U8ZmFPYdBXfXGqxQTkMHSuEXyKB0mkwlHkovXwPteH5wz6gsqwvl0eS8EdnuMw05PcE++hoDnnPLPxMI8thz9rGOic1iJ61an/u8+20o3c9sI8AJ3bB2B4H4BC1xGi9D9GGXcUB+/oxU3+RrrIsaDkQ4PO27xoG3xQpTj42m2A8VENfPBPNQH3oCh0w3BRJHXxwAdohq1C9GQLhwiePduewUUv3uFw1QsApjczG5JbWbiOinztM+kEjWw9KANq9aEEJbSxsZV6z5SFqcTNLxv2G4t3FejBM6EPvQTWo3aucB6v0AevkeUGzfW99Sm1xpGy5joCEC7816Jrj/x0AhIu5iBU61k26jura22oADZnsBUiTYI+IOZYFRbdTyXqUzOQjk+Xg/se6xZvIjSkrUwcHhwhKVTorIgncw6hy9H8599w0uxoWxmvOVyKo4PD6cOSYjmV6lj1WaHbD06m8WA3B5wBmlvOlLIRLbEGDE395iQ1GOpVNVw7FNP9d1f1OfkySzGfvg9eQuSkyzoP/0l9u2JRLKacUeY2qrPbaRqtjaw5T/aV4L0Wy6btYorB7oms9qQxEKuajxSNd2KOiibGQ81Y6mEZEjRa1cHncttbpkv5gF4UBSYZbRacXdUrWdbpDGRat5EB/jb3WGr3QT36QReUKZXYptR+tPIhYMj96JcthFO9jjTgoUp0gI2RDA9dnamL6hxYWFm+9Zci0U/gHxD2cx4d+40/9WtW20APnTQgwbgMjn4zGDUkcGR2RtV6yuae6kXJgRHurBSySyBoZlkkhGoP1euVV7W7bfgHBx0Rt/Z6WcAXr3ajZNUnVZ/VntWhVtbfZ8GJRmLcnCw/tr5kX+Q06veeKNvkHf9yegwrhMK3P5cNMK/E226lDuFfLPt7fVz3ehM1XRHv605VroJPnJwpoQaWaoG5sZNXnVk09rCdGHFEl0YuQpGxDWuoy+4hMBSziDhlHzUeTJyxpoxskYqzeMw3rVqTgyc7hUSF8Ch3Oc5rZpav5kAQj8zelLVjcGTk+bb9GtTZ8rmWC0WpoPErCwfDJgdTImYx7h6m6FVA885bGOJgCvCeJL68xkzCsS0szTVkdXxyG1R1Zl6FJLzRDx+3KTMnMocxZFHZcSEZnqHC42DXVD/7jeMOdIaVesY3a4tMPAoyaGqCasLXClVF0k8OwlNKPYk5CpFpXjFQRR+Q21aYtnJa6wz8oVZ5OeGkk2qIDM10udlYsPAjG/kJ6P89KfN6kfa8vfpT/cJYxzU44SEtJwtkbItY9rEWVbbaXmOnOspUe2fywVnx7ad4e43WnF07O2gbL7qOJ/FK8RCEiVOg5moYzRh1JvxQOpPwpgoLsnoVevZtny2CqdAZN4K5AXg1CFvFvIk3Lo1BtvpDIcufAc2wGiOc1uimyHpK/eiAXL81gQjSzwtZeY5w2epMUZx8xwv5+9dUDYznnPTLIFGWGSkFqiDjvI9VWq6WWASE3QUFqNYMoFlIPovf9kk49Wr0+dTNeF/RPrSfmbZII1zfMaxLEjquHevGWl37vTj1VBJDn1Vteu3b3dGoBg/m84waUIXoFFGgBaLrpmASvhhmQvcSdmWM4jMXAgfXEofAEpsZjxXnAzmDm0CxCMskFYdEmDTSklJl3W7Pfxuq1VLH7f4t+SpmuK7TH4w1mMRpATx9wzPEdk5OmrPv/VW32l240YD4tvb09OkfvCDdvaLIQVMaBzq4v5mYsIoiuBFwTU0Wm5Yd4GxWSSWdDDbyUlP2N1QNl/NzR5pqdJxY76MQc55sk0k6srz7vI0Il/L+larNsE5Qez6cj2OECRmwXixkzUjD/zuz4lvqYMEizfeqPqHf2hYcLVqm6HffrtJwb29tuH89LRtDv/855tETN8bxUad/Wp5D1Is91PgWrJV62AA0svGGnMKs5k2XAfn2XU1Uy7ec3F2Nn3d+0ji+XoSysF/W8UUf7YXPle3GcXYk2vOlHH6VuJLMx99od2zs+Yjy37N0YZCPSww+moMvLfX697ebhuHnnmmLYobN5rL45VX6gHvek2JlP0ZTeyIdtZGLLCjo6lBlbl7idEt+S0sLIjcv/PzJt03kW/z1cXUyrIPzvfgzDTG4JrvXy6789eW24iITgMaHfTHyrXVDA49PZ0/QsFEpG+WfBymXdX7NWqftkdpV6enU2cyLzX+0Y/a3ttPfGKaSgQNDg/bkWeGBswB96JZaCuND/fDUt715KJhfjyvfIYGhiijxA3K+Xk/yGhD2cx4Brh0EMI6+uBO+T/3OovEFnFmU1iqQUSyfW/enBL9/RGIuN4ZRj1pXdqKpM0M5Vl60mfuN9HTQPEkHBz09q9ebSr28LDhuocPG3Pdvl31z//c7v/GNxpDfvnL/YTTDNuZQa5fX9cW9GNuqyKCgcQIzwvzxM42MDcZLUSMMMKsiqHL48dNmt64ccm0qPTl8FuqlAcP+nvPUtyfnLQOk+HietNgsIoAq43ihkwI+NHS0/WMwk+ZNEAxRquaxmyT2bnHR8tmwfG+XE4PhzQG3dtrafM4x8Fl6U5yjNzjsYpzyJLr5DnSZzMgnz1fmcjr6Az38N0YmH5hHV86O4UBOYuYwZrj8WWNLM8RIX3kRWJC8AXXybtjUKMMjk3+Kvrq+w8O2kIYMcxIwlvqsM8Al4InxT5LSxK7Jpz1slx2K/f55zsW9PG4jNcLPTcFJV09Fu9dmfMMpNOZsaf2cpY1//0cfbKbaKZcrGr5s0PVIh2QP1KBDL5qikE8kaPJH0mqPNDR1lRi0PS8O+sXApoZDcBHfXAbLDAmGQMCCYNlSNnkyR+5Z+xUt1/Sz9AOVi+/J10z5p0wwWN0myNHe1X3GqQateE5WhCDcrHEc2cco0vg6kHYJwdjWi0yWYmR/PvIWW1176xgqwkPnueruoFgNxAvJl4uG+7i9QbGUtnWXBLBatWzYsBLPj3KBoolKfX5/RajyIstytu3u7cBehkmMK7sq42MDOfhUMZDAYzIk6U8Z95tiGDCYzCSribZ5qtSYxavGWRfLqfqLkNMdNQAl+KV6TYsheycHL3xe+Qy4RqEsneeP6/O/f0eJ3Z6kkN6qH/UStVUYsFcPgxnhCc3SQPokeNwWyze0Y6w1Wr68plR/XP9AGs6gTTvs7YZOdznkhWibGa8zGaomhLFUsuhJks1Mx54A0YzDqKAKZMo/I5ky9VsaefJe3+ki/7yD0sa181/xjXy4CdANw3Ab9Tl55kwq7RUhynZ6YOveS48Blvx7lcaYDyXyQkeH21jRGRc1u8hthBaLNY9AjPlYolnKWFi2i1CcTaEsQeESauM562qURmeIJfEY7YqkY621Fx3Mq0nwgzlCSPsxP+cKLe/KYtltFgoZi4vimTslKAjhhnREknOpi3PyWhh5XEelqxIxew/dT5+3L7fuDEeK81svEpH5lakO8fvDJT4o10FDMIDR+V5JdsPdXzcCHbjRmd8pwWNJpOVb1+hk0fxR7kPfAbjcPZzgmXHbZkkQ4WEILS3tdUzexNu5GcvpDmjJJ3uxtEwOYsIKPTUU1NmM0N7fgyTnIDAd/ZtGONRdnYa1h15GTyEjVc5vgEV4pQXBmSmzNWDlLB69kTnZDIQJ3zavQCB7bSkP48fr79MhTrd1qgf9L+qE97qAx9aYiom7Py8Lw4zDRP/+PE07jpi0LRKrWa9UZq6E0NTmBdnClsCEz+G7nxOC39kNHpc1GWnO6G4CwyLqg+iag36zVzgoVH2SRoL6UrxZ+o1Ac2oJkiKeb4fHTWpwp4QiicqMVDV+vl1MNxovFbtDqnZQsz2qKOqW6BPP92lsA2XlD744FjwlqxeiIn9EqrQH2M15mPO4LFhlJgWreBn/P/wsEvWDeViVctkQIzRDqxJje9VmblkuBhsfNhNYUcrBOacEupwGybM7m43GrgX5sj+0jb9wYpFojk+zN4JM6tVOGAanyCMwilTjPfpp/sh3jxDX+z0hflwrYwYzIyf1+iHrW/uh9nsi10sOuyA2ZyJRD8p3gds5sTgWCz64U6XCpkhUVhBc4wGwdLPZbVij7jxh4FwVd8DSoyT6+l3crFvDqZIKep2q3pfcILPqRQYA8ISwuN+O4ipKzN10tjIYLzxle9NbYJVzsJxGyMjwdEOQ4MRbBiFL71Y8eltbTUMZ8YiNOf8v0tFLpAI6a22CK7qK2NuPyY4wx1K4tpHZYxlpuZ6qr9kKhe8/Bl3ZEVnfWZYjBifMkWfcaYj3dLSpN92IdFXRxygCQwHI8PELN6trfUcvbyO9GEs/D5yfNNuvucCH2Rutdza6vl7jIECjmfxLRbduJwpm/PxnD2beIBBLZcdY9FBFweMU3zbFWHi5So1Q+XEUi9Ez2yX+/e7FM1rECutR2M3J6PaGKoah6OS+YlksO/C96WhBV2t8ngGlWnDxHR1nXzmPrZ0+jkbERnRODiYwgnqeuqpqdGRbhdS30cSNMrFGK+qAUaOVrXUonJegZRhIa96JCbuinQSo3at3h10Z2BVHWt64ugXzMTnmzf7ubycfm61yL2k/eCzo9/JlPS1agrUUdt2+dj6o4/QbS70dnjYsRQSxqqYQh1pqFmj+DfHfVn80Mr+V/Ao35P29nkmP/CWcfdnpmyWeMYxdk1ACFaO35BdNcU5VeuGxuHhVJKmuhslHVCOj3vdVll8TyMENUssMa03Y0IzHdfnPju921GI0WE/1g4eZ/4xBq7TX+gBjY3vMG7cP1vI/l7VFzbQxH+0NeciWy6nKtTzV9UWdUKjmbKZLa9c6bp+b69LPQ+qarq63an8bJFtAwDxzg50CIAKg1g7O91XZ8vL/ijjzqpeT+bWwWiWCqgQ6lmtmqr2q6C4hivp/v1uFZ+fr7t0zIQjj4AnD6MK57V/p3hxweypEnMeEhP7M+eceF9wVVvgDx/216zab+u5tXOZxIWqSx7aky4PUtznwlmZUuOMFjpMfh7qtqr9J+PC2CPVXBLVUge1ZCaknrkd887MsDvB/XKIyfjK1nY6aTE+MEqs6ty+A+o2CtIASwyHhZ1HULhuS3LUtPtnhuSaGcrbFB2V8RxDB+q9cqV9t4CaKRdjPGea2iK0iM5sVBpF9RAqOjzs/jYkioH6KKA9OtwHVcchPeA2nrOzNZk3V//IjeCxeAJxCVktGdN4QmEMpHLV+mGVFBZmxmwt2dw/YIPH4XZNw8TBvpf2Rg79q1d7/3PR2MrnjzFyrN2l3SlIDAPiBK5VU8DvyfUJUz5zzTgiU2nm1DQTe37ewlCE09J3SNhtU0l84nHRlg/2wWIjtduqjUkxE9v5nVLY7Tm2iuQ9OFh/1YJDW7zLdm5MLDj2dlgQQLudnbbl8pOfnEpxhyHtu7VUB3Nm+pSPsLtUrDaZyyvRk+bf7fvLgHf+T1xoArLKjOESX2Q4L4sl8ciQMXZyPSw4JDIGgl0SyWxJk8S9ZsqUNGmMAdK90OkL+NKSDMet0/ZXq/XjxqApMffnn19ffLSHU9hGDTguEwM8JjDe3NzSxMarFI5xMHCnoVFOHbjHE08xk5opvI+AEIzP8oDp5s4LcR8gGhnFI+az+jDgd1ivauqw5Z6EE3PqO6GGmYnxo1Ey9YnnqS+jH7Tx6NE0yRVsaQahToQB7h6kUlrcwBcbZeBW30/xorDE3FAuZjw42Bkf5+fNmkMdpNVVtW5lOUYLLvTke0LcnsV7umXyMwMHZ4ykHCWtWEudPPaBz7bgEjdVTeOuuFCuXev+QE+w+8y9rs+g3Vgtn2UxXpRYYabf5G7xInOhf5nvmM/C3JcyLh4/7iEnpFJV+w2Tv2oq4hH7c+DSxDPTWVpATAiQq72qr9bj4ymmwLggld2hqqpuEY7w6mrVrrNXwg5xGy5e+bbgRzCC+knC9L1mIvrOAvCrD4gK+bVc1G1HfTrmkaj0lYIUzM3oI6HBPFny05YxLtfwYlwqcmFfmFctzDEC5hbtI4vKqsnF936Ajr/v7HXfqMfWY26lTGKnSwg/IRPqvmC9UU/2h3tG0nJ3t6tE+8V8HxLEqt9RBRf6RHA+y4ih6B//0+DJdpMRPa8sSgsPnMu20GfKZsbb32+btTn9h0kmyZCOZOaJCeuV4cGPmCtz27yaKBgb3vhjiYt1XdVhAm1CXLeXpyK44LJh1759fFkvBYzl8Ywsb3x3aQCgrgD4tnqdA2mV6LAau8IyrLdYdO1gTGko4ogQLinDDgsGLzQWJIbLatWO63jppXWaMszZK1Xdajw66ue5eRuhVUYG4P3ZKsUWUQbWLUky8J7Mh1inHk+YreuUFOSfsWKRhN5N55y19HHlvgvf4wlzYaISm7G10sxlSUi2sDdK+3noBE2cOOo+Q4PEeJ4j6nK2EOfQUJfVNgydRububhNML75Ym8pmxmNVOiuCyh2hePCgY5KRQ5bJScuIQnzTDEl7SFcG7/9IWbzsZqKqLqFxbSAdnXHi+rLYMjczjPrMGJNpR0aMaYLassTNlCNjNdfhBTkyChzkT9gw8grk2Cks7NRep6fdn8p3G4wbysVWbQL/qr6rH26/fr2/oqlqHW8heWBWSwRngIxwAWE7u1PsHlmtpi9uQ9xDAGPLqp6pQgYGbZjJUJfOgDEYZxxzEgRVaghAf70HhMWYfjEWPBIwXTDHx1MXiTGYF0MahMvlNPPE+yPoo11B1E+EiILByYKBTtR5cHBJB7J9Tyaug9JVYys2MR332RJioF6ZTgoA59CXUUkLbYTljOHcLzNmAuk54yHxFb46H9JDm6Zj5vXNOcWz7y4w0uHheHOOx+fxjDblOz7sa2kUspBpA9y6s9MWAMm/jB2ocal9tbu73YQHkKYPx6sM9WPxj4SBUCMrLF0elrI859yxFPcEpekHTJMuGScmIOFGTm4zk10KgOiMJ9t3NYryQAukWProPBYzfapPtMwbb1R96UvrajxdGzYYHNkw/WFMW9umg4033Dp7e92lZqc0dHnmmUvuq82Bj/Cbz9bYtB8i6+V5+/7cJtchDAwH4E0Gz35RD4QcJXV6jwDPUZ8d2CNc5BXtyIrrT2lkRqDkd9c7ilYsl1Wf+9yUeRmjsaLH7wVBmyNYY4mdWShVHR9n6NACAYf5pTb70Aln60IcOobfy2DZDduHxrPgEQLNnlzis2bK09O22p55pj2DVYp0cwTF+Mg4jPq5B0eyXSW0ZymZGBF3BAaWz6CjIIEdcrLFbo9AYt7c62ArGdyJKkts+fjx1JjIiIgXWEak7HryvCTjs/ATMpG8wNhGSREqmzOQc4ApYSzJEkd5VSWmy+KVa0uasly2Q6o55Nup6a4T6ej9shRW6WrVsjbsfrDEODycOqTdB/fX6szqjXthGBaivQBZn78zuWYg4Ap0BMQTWcJwwN+a9ORZx9vNWECIBw/m58b9PDpqbd692+t89GjqTXj4cL0uV7vxKpnBuCNYFUlEMwlSA8uLzFYY09arcZBXI5KK3/b22pm63s3EvemKGB0yMzI0zs5631ATq1U/A5n2Hz3q2Mft2jlsRjH+s1TOQLyZ0ftV00ip6vmG1iaOz1ZNIQNehGQaR3nss1wue6oV3xOHVrV+QjcSDbgXprt3r9XjFLhBuVjVsjfCex1GcVhLCQblzS8mmLHPatWzKQzmqcshLAi/WvXDYXgGL7+TCVar6fZGJh71ykqn/1Xrk2qDx37GtBShl//7Xb+pNXAzPXgwtVC9KF2/ozL0PffG8p2tBfSRttMbkZuHqpqkQoTKLAAAAqFJREFUygWAFtjd7QuNxfvgQV/AxMhNt5mymfHAT6QpIY3MGPZRWcpBZAaJSrh1a7qiYZrFop/Twsq01INpuLeqT9jhYceCMI03KBmXWLXaeqUdkiedX2ZmsUvIfWNMCc6J0aLS/Pxi0b0GNsKQ0s5FtHSyIzcXlmnlUw6g9RxdM8QGdrU6xqr12GE6zocB5lzKncJWOyobvbfekwQxWCEMECfv1lZ7qQgSjvttriPinZuHyv/2t6teeaUthqeeWldBYB1Uu8NNEBiiwJC4BQz833mnXb93r2eVLJdtDEhL3kQNoGZRkTJ2fNzf1L1cTnMLYUqkvCfTMMbhqqruQTCjVE19bZaK0DMjO5Tt7ao332xq0W9JZ+4Xi0YbDlBnTqHB3bvt8/5+10A5rv8rxjs9bZV708rubtfjmRnCxOPzS+vnypX22/37vX5jwKoOUm/fbt+9Aejll1t/YGL28jJYVj9GCP4m+l81DccZE52cTA9uPDqaRhnu3+9e/NPTqu9+t/UHpq9qk3Ny0uhjxrEap78sTseTgSQsbPAlNGSiq1pfF4t+mr61DRKRvvKya175juRerfp703j5C6eJIq2JRFgCsnB3d/suNRbWwcHF2w6q6iPvvvvu7MVf/fjH79bPf96+0OEEyHbMkv1g8Y6kMHOBx87Ppw7qkRWMQYN0MtagP4eH02C51ZYXjfvsGCwL58GDdg2GXSx6DJoCbnQMmDrI4+OwHx8PgRQ/P+/SwRNmqGIVZyhA3x89anU8/fQ0auQFZgPIWSnMQ3ooeLUVjIvqBirYd8rC9EtsGAOnRd28Wb/x3HMfmeOtjYz3pDwp/1Zlsx/vSXlS/o3KE8Z7Uj6U8oTxnpQPpTxhvCflQylPGO9J+VDKE8Z7Uj6U8n8A0/a7C/jGltUAAAAASUVORK5CYII=\n",
      "text/plain": [
       "<Figure size 144x144 with 1 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    },
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 144x144 with 1 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    },
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 144x144 with 1 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    },
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 144x144 with 1 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    },
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 144x144 with 1 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    },
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 144x144 with 1 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    },
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 144x144 with 1 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    },
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 144x144 with 1 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    },
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 144x144 with 1 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    },
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 144x144 with 1 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    },
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 144x144 with 1 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    },
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 144x144 with 1 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    },
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 144x144 with 1 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    },
    {
     "data": {
      "image/png": "iVBORw0KGgoAAAANSUhEUgAAAJ4AAACeCAYAAADDhbN7AAAABHNCSVQICAgIfAhkiAAAAAlwSFlzAAALEgAACxIB0t1+/AAAADh0RVh0U29mdHdhcmUAbWF0cGxvdGxpYiB2ZXJzaW9uMy4xLjIsIGh0dHA6Ly9tYXRwbG90bGliLm9yZy8li6FKAAAgAElEQVR4nO19b4ic13X3Ge2z3rFnvdvsWqvXG6/wKlVrUTnd1ipSI1NDTB2qEr/YxSF6SUoLLfRDwNBABSl1nUI/1FCIaQPupxpa6rx2cUA0frHBKS52I4Mcq5VSmW4jvV2RVbT2qp71jjXjfVbzfjjzm/t7znPvfe7MrqyUdw8MM/P8uffce889/+6559a63a7swA583LDrZiOwA/9/wg7h7cBNgR3C24GbAjuEtwM3BXYIbwduCuwQ3g7cFMhiN9/79Ke78qUviezfLzI9LdJoiIyN6c3NTZGREf0WEWm19HtqSiTPRTodkeVlkdlZ/d1oiLTb+j05qc+0Wu5ep6P/Gw39npoSyTL9PTIiUq+LrK7q/8lJvff664rb5KTWdfGi4jk1pbhMT4usr+s7V6/qtVOnRBYWRC5dEllcFGm35amXXpJZEfnSl7+s+KLMsTH91Ota38iIllGvu9/4jzbnuT6b58W+EtH/3CY8h/t5rt+djsiVK3p9akrk/HmR++/XexiDPBcZH9dr7baWhd+bm/pcnhfLX1rS//v2uXudjr7baBTbBLyXlkReeknk4Ye1b4B3n4Lod7vt+kpE7ti9uxairSjhyRNP6CChw0KQ54q4iCKGwZqaEllZEZmY0AbOzBQHBwS4uanP5bk+m+fa4NlZJbbJSTcgWabldzoihw454kX509P67pEj+j0zo8/Mzmq5Bw7os8eOiTz7rEiWyd0i8oUHHxQ5flzrmZpS/NttVzcmBfoCRILOx8QCoJ14H88xQXI5XF6nozi0Wvrs4qJIs6n/77mnPBYgfP7dbrv+AqAPMEadjj6PcQMTYHynp0X27tV+BGEy3vwbZSVALeZAfu/b3+7KgQNlZADcWXYgmk3HvRoNNwtFtFPGx8udjm9wz81NLWdmxnUUOA9mMX43m66Mel0JuNVyXBd4dTr6zvKyyOXLIs89J/L5zyuXE9FOBnFnmeMmmCBMNAyWGO09Bh40/Lf9J6JtynORt97SPpiZccQTGmSUw3iDoBgPjAv6jdtl8QIx870EGJ7jQdyEWCsGBr/RGLyb5zpjVlac+MsyJyL4fRHXmTzQeK/Tcbhwx3Q6+huEifrPnFFimp11HTc25u5fuiTyZ38m8tBDjnPOzJQHCO9WzWYWd76+Ar7cPt9zvut33llssym3Kzq+Nem6e4yvj1h4fOxE4Pd4fAcguiqoJjyS2SXgAcHAso6DezMzvdo85fD7fayyMjvnb76O51gsjoyoHgNdDO9tbrrnZ2ZU3B47pp0/M+OfYLaNrDeBS3B/2PcZfG3y1SdSHvDp6eL/HoDoShCqx1enJXxfP2wj0YlUEZ7tWB/wTEen2Nkf6aiaGFGPwbFiy85427F25toO43KhFx47pqLVJ2YY1teLeFjOHAIPd7J9UWo/ly2iBI5rExOlKkrvM0DPRHmxCezBz/t/myBeKvSoylKyog5gO68HvtnZ7/wqDsDgU8jZ+mURbMvqdNTCHRsrKsy2bFiHLN4tIfn+2zo97fX9DxIQJAk4dwohMF4wUKyhYfXzG0RgIYjXBg4RQsrOoqrnA1DiglbMVeHAVrVI2TrD+1AbcM+n37RaqpM2Go7D+PSmEC4J7YzSp8Vnc1Mt9JMni21KARhJly9ruTCyQl6K1LHbBkKNO5AXF/WztKTiJmSFAipmZE263k8QWH/jawy4DwvQEqGII172tUEfBDHChXPhgnIXdhFUtMu2KHSPUWbGmucRXW1kROQ73ym6ZarAGkdw9Zw/79SM0PM+4P5PeT4B4oT3xhvaK8vLiuzqapHofLpY6PpWYHOzWK+vI2CNWquXnwEHmJ4ui9hOR+sZH9fnrLGRAKgORBQiJqb1Elgix++JiXTVxyI1MaG67N/+rRIftz2kU1ucthniJc7Pu2+4SnzKqkUaHuxEllyTbmGQCkp3ljnTn/1KIfeC9Tf5FGrrwF1cVPE6O+tcF+yUBTSbRcu91ZLu9B39YtHs0azrbRf/t92nRZp24+b4eNFVlQJW784ykT/6I723sqKEGNOffZJlGwmwWse7fFmRtIj1SzADu77u3BZVZdMzdpDCGGflTg11Su9aiZDZ6saow9hg1wmewzUQHnNPD1qjUsYH9eOb21pUjz3E57FmK8HnM4S4npwsOpgZfAR3A4yPeGn33qvidXlZkV1b007AzGNk1td1gGLcCBC4Xqnv2f+Wu/me8wHrfCsr+n92tqh0r64W15HHxpxDnY0eU2xNuiLr7b6TPNQmO9FQrS74OK5YA8fHak4q2D7xERkYCxzraK81PtiFtU0EGNfxxsbcchTWC0WKi9pABgpryGS3sB06YEInlPQt7sBm0y3JgRssL+sCPfTGkRH9wC0B6OmZyYaSB3zPYxULRsdGXnMGwlYGnYkGXHx8XGRuToMrXntN281WDzuxt1NnlyrC63QUsX37yovgVheosrqsJRzSD8VvCQ4DIZ9Zv94sc1E3MKJYP4XvbHy87GSOEQGWBC0kDB4YnIjr7j7xDbAI7y2Yv4FPp6NS7MABLR/MhZ9FZE/ImzEEUcYJb2rKDcz0tIsigRiCHsQzg5HhmWIHClPaIN+V2pYnVyXRApflZUdQ8N/Btwd1AoMNa5f9gTHiY2MIfWSsxxCOoHUR17XX2jXZyLc+GQv4iejk2rNH++H0aSfSIcGg/9rx3CLxxXk3z/yREacH4J7PSRuzlAAI2UH4lFli4/H0LittF0DEsjsGHI+4S391YRhR5xuoXl/VsixKSAjgsQbttvQJ2oJ2jo1pwMTamnI91oMxtpgFvvX7Kr3eQJzjQdeBX2t+Xr+vXnU9wRyNuR/Pbsv16nVtKCvMNDCWOQwqdkP6VuEaR7sAJ1i1pDYMzWF8yr0ZsJSyIXq5awfBy6otJXVDxDGRRkOl3OKiSgNrGfOEtEQ5IFS/gWhgrnBuTnsBjshms+ReKCCD2QNXS567yBcTtYrHtwOY0AodDlxth01OBnXVoTmMT7fqESIs25A2wlCvD27YWmDi87Yny1zcZC86u+DvW111UTJ4nh36VeoHQfWeC14qY+uqXnc6HyPC+g8jgnsQ2YABqCxlloe4Y7CjGTxEN4y1GlwJ8EiBmnSD3g6LKq/kiVRLgsr+suMjopXMzipzeeWV4jNMdFuEOHl2OuXBGB8vEksoOtkCWDK0Zu7BbfINbVnx9o38MLiFXEoBSx66Y5aF8Q9pLSLFdvsc1AMBxnbfPpHf+R3HzXwh/CxqBxS58Set6PGJjQCUOiOkjA4AMc6zLUR3AyZDAXiAPFyxythIQQliNLYSVOhHpmgrndpt1edD69Z2SW4AiD/Nu8p8Uy1A5VEiqJgZlriGFSVRy88OOrt2bCemKGApdcD4ik3Adltq9bpX7xtmXiSpCL6CeJ2dYxZ9fTTkBK0Wtexq8IkKDyHxbAvOrkSkfQbCllwJqBtGDvwVIsVJZnEbRJRA4caqD9QRBGTCLwYIiCo7zvD3DiHZqiHko+O16SwrRmMPOymlyrhAJSGdJQBJUbU2tGkA2JJYRVssJ09ZkrJO7xjAZcSqCoi91SrvpfXU7ZPIKUOxbU5mBiBiNxEN6e2P9/Tamtsf62uxxyKt3HwCgHd0QMdjZT2DQLvtNojbNuG/9fdV4WqlQbOpAaavvaZrovW67lWemNAgjLk5fZbKU0u3VlIHmUljnmw757Nt5831FobQ7fqvRu+ePastxLY/RmrQVvsIzPq2tgmSRTFvpAHYCcJicRC9Js91CyUU9V/4Ba3v0CElNvQDJrenDSA+oAohwVFnIVR8lm4l+MbUt4l7GyAuarERm0OlO53iQnIABgpxSoSUDhxYoQZh2eheiMRmUy27q1eL4fU+Xx3/R4AF0mCcOqW72k6fdm6qqSmXOSEwqGAqrGo1Gi4bha/qLYFlBuzc3wKHK1UTvXv1qm6KZs8l5/xgS62HUOXAb1E+bOu6LdqC7ALAbXNTvfRweEMUs2Yv4vLHMMdiBR0rNI2GyAMPKNHt31+M7QvsyENbu1Lr38JS+ciIywaCV7csdkOSaJD3BoD4G4cPa0cxb+fWDjvNPL00lGjYKqB+uwcBAZEQxcvLblM62txsOsPBdj7YEvfPgQNu6ZGzKlQMmg2XZ1sIwsiXoWJg8IzFjRyHalSXl3WpBASHVA/WyhnUtA4QHf4PtUw1aM9bYuEZz/F3IDBcGxtT4vGF+FuxBA46NqarAawzMSVV+DaxqmGZUrutq5Y+Gh6WcEDsSeNwQ4yLzU0Vt/W6KhVZ5jYAAThUhoMoca0CeK8pt6Ey4wBeEhnOMrbyid+zm5ow0RCDCHkH8cwROT5/J8qL+UISHOssdoE6ovZ9z28VbiTHixsXJ09qq9ptna3792uL2bhYW9NvqyN4RHEoInhoxTiVa8QqCL3juw4/BsclMh4+7geXBJcRwqfiOgcUMIqs/3uDGqo62HM/ONG34H8tlB9NU/bKK92+TgJFm9ODWeIKdL6NKuZHsEfIXgfkudsuWHJsVbloUmF1Nawk+TgRc3n7DNgQNzi0ITokpi3Y/DTi92PWpFvum210U/Ud6LFETgSxNGVxjsd2PAgNOgq0WmyE5k3XgaL4W8S1IRZn1n8esy3E3YZhm74lInufCQo4QLezIjU0CTFQsQ3ZsYHMMu2kVqvA/QAlLsd9FXL9DAu2zUNCnPBarTIXA/HBP8U7sYCQBym4xXzZKKxvWqTXmfmGm8WY9UhXwR3L+wPW16OdXojIRXmg/BAHsgRluaO10kOEWJVZNQR5XuTKRHxekYhYSXT4dhJdSK0YtKjo3YsX3S4khIQjlQIGjNNBYEZ7kMrzIm3accN1EaNfYBM1gNc5wWVBeKBgJsRe/J8VTWoH1TQWjtN5+cAiCCPK3rcVYOIywfkaX0UYnc5gQZiYHOCSECvYXwLwSY+YRPGpOUNCnOO9+qqGQCNR9eqqMybQOLgLLDEYnH2/UYzvd8lh3ek4vwFbk+gIdnLbaBoDHFQtWVY0Cy1Cthy0t1SQAVxfXXX/fVZvCjdC21JcVnwPBH/+vL8+2y4fUd0gnTFeCpye+/e7hWI0hre8Vch9+4jF3bs3gvUjEWdNciGhXCKRTgIjQn6ertSk5gtTAvhmCvafwqfJOLHY9S2qDjNweAe7vyxuvjJxbXJSx4+lQnC2E3gMmsp3BoA4x5ub080esGp5iUekOk1tD5iw+HGfjhL0Hfn8CLFnCNhtA09QIR2Jb8L4uBGXTYq+1yfX6ejghTZA8f+qgUT51i/qE4cWF+CABoe4LEsQ/A9xP8Yp5Z4H4i22XKcKWAzhf48YalzeVoD3e1aUaXPSwSCFyloo05rWIa6H61i5sGFTILpz51SEx0KKKvDvA59bESrHV1aWufCzEEdn8BE263ahemP3AlBNeLBY2WUCRHyh3BYRnwthWALkDogouNaQAKpIf1Ji1HBXhHx5vmsg1rNn3TkQeO7qVZH77itnJvXhnUIQMS4Ue9ZXbop+6MPREuEWxW91WFRIAbUWA/+3GSdDiA1q5vPzATEfChBlt6MXhknz2mg4PZg5GJYV7fEIuD8Eh9gWIFyi+WliROWzFIfAP/4GCArhP8xtoKHzgPGpN0AG7/lEi09HwXXLTTn8asCGIilUq6U04X3dZghNgSxzAQTWwLI77kWK4VcMIS6G91Ky78fKYfw8jydHBlnOm8KtA5B2iJ7tALAOjCY7kIEEZyrn8NkUfxnXi+dtOtoBAKhaFVSEOjpxGagS55CVjzVbGCV2GS2kv+V5GbfQeumA+DOaqD5pEzhesnrxAONSvXKBmWuNBj4yCgjhY1N6Ic+emZHBpNU8s/B8o+E/jCXiC8P45rnIO++ons3zo090vYFMTo8Ws4J9H9wfGVH9b22tOp+xz4DyEfQ2ALoZVQbbb6ORea9KZBy8dUbv4iwwnMjIZ0jAEz4xUXZ1WD3Go6gGG8ei2qcP2fIiAFSbTZGjR4taQUGkDMIpfG4DKI52HRvLe+ivpSXtw8OHi35QHw5WnPGzqfmlE57hzAP8aD8WL2RQ+NjlABDHih2r4FjI8sTXU/QuQ0SVOY9TlfAAcVqmg73pMc9Qch5mULSIIywOgYcUaDb1+II33lBOd/y4KplV4cI82J2OP9Fjs1leRktZyhsGfPmSOdmS1f0S6o7fRcRslhXNwbExd4pgLBMoIwpfRp6XOrKk0Po4pk/08H0PIKcQbKCU+ZGkXKM97bbId7+rEmFhwfVVs6nLVEh79uCDbgUBXJGNjEEtfjCAEBeqgNLkyvN++gzvWIi4CdZsant9fkVMlIQzOapzICPxMzra5xqwbNen32C3VkrnhDrdZ8oHHsPHJmpPrSuo76G9iMy57z7lPJcu6X04lLEbp9Fw2ZfgufYddxXCx5foHP+xDhxpRxVwlE500vFJnlivt/iwfl8B1VTARMU6xuamJm6E/gcXiF1ZQCcjioU6MGkLZEiRt/9Jb4TBtbTkqo6qOx6jh6VWnxMwTggL27fPeafR1s1NTe+KQiYmXGQI3o25ParEFU947vPErQbevkjRG6entR04KR2SkNuTyHXjT6GzoL9MTbmjBzCT2dLEvovFRfeMSHHH1jCKPFNBaLWEXoFNtLmp0i3qG2YxTuXCPoDUKJ2VUaWjYW2bz8jFuykhTmxgxfBdXi6eQ5IAtshC23j3HOPCMDmpz1265DIhJOp2gGpRC2rmA5Bxz7eykWXFiFsQjMdBm6zIc5yfHQwPB4WlPzVVtI+C0sgzwEhyX3rHV7fdW+urjHH3tcNCTHSijzEGidxOJCxlulIr+p9iwPWzXjMAU4k/CT/dG2+oP4IJEZUDEUCeu1nAWr1pZDTTpnXN4LfP/UDXWNQifpXRDPdCmeuBMeEUe8a7RHz4Dwnhyylo2i9SkdSoCmmuM5bDzgM2eWO/2dDfWi1VIWL1gjZ8uWUSoPqci+VldQFMT7tDOWIik2dzwG0w0La5EOUEZieIDgkAfGh6U6d53DJQYfhycG2zKtVDhIt4jZhUIwwK/Xbs/soy//FVIf1tC7vI44S3vKzfoP6qSiwnxDrVsJ1S5RWHv4zu4WfsKIoqEc+EiYzrUeKLuUM8Dmfm9l6rObbtztYLJyX7VoeAPBdtaKPh1xl9uiYkYL1ePNkzAeItgxJcxUrJquwPGvv4hpwVDkvPjDN6Em+hhNeCpXOSc9hj2UFVZZGL+kqrH9b3CPC5gUyflKTA+nqc29syMENCpwp5gDeJ57kMnm7f1j+AnlcdFhUKZDQIDCUqqoApxzebPHVY43kgNIg7W67nC6eqbHOIU4eIzrY1xElx3x7xlSqeTd3YKJ6EO0PAyEuBOOHB7xYpNGlRfVgiZLFTMRvReSG1o3JtmPH0EB8MjWS8Q3mVY5wOuKys+Cmdy4MfDderrGR+DvhRg7zZB2Ino/N1VrESO6k6LKpCKQ4+lqqnxIA7Njb7ep1Ua19Lrq504ArAhMHb/SJRJsB4WpdJCmGgDN/gccW8l8MeUFO16mPdH6HncYqPh5N69VJAZScpxAmv4sDj0Cae+MUhIDZoiAA5f14kz02glfv4wBuWBaWZkkzjidGs69JppOA7qLxvt91WRH7fxjLaxEi+2D676R3XLdExdw75HgkqI5YTJ1i1qAXCAfjYctn58OBlitnZcIMNQUYBHOTy5WKGcwLvdswQF0nkALK+ruL10iWXLR6TCuUDP4jZkEiHzgFfED5ILBkjDM7EkApDWNPVfjyRSgpOHtStgE95znN1niKpdUi59yjUuF0ClDE1NZiLgi3QmIXLuNnfFy4owSBdheVUnJkA5WaZThJua2iCwrEZs76YywY44XaMc3ro+xZ8RFuGkE8sz52D2xcVwRzBM4u9zIgHAlE5HvB2Pg8W/jMuljAYr4sXRf7pn5TgsTGEk2HyJADB4fjVmRk1SLh8lHv1qnJQX6hSyE0lUjw6LDb+Q9LF4EpYaCabXMiF5wfR9QIWZkEnwT0kprnnnqKY42+LR+/bJjostKPZ1KWjmZl4CrMe9H16HJmT58W9JgBfn+W5yHPPueuswyGuCxuuuD1MGMhoIFJMIAknr4UQVw4RUkSNGUaXj7/hmwmxShDsOahi7dON2EXA9xFGbt0NOL4ccWOhcmjAvAcf43mIWqSrSE2ag3psjjy+h9/gam+8oRzv+HHFf2XFidqVFbfFwDcBsEuduejamnOFxYIRfRMU1wP/vcuNQ8DWzU7bkT79ggcdg1JF1L5yYK2dO6cd+tJLGvkrooOyvOzyi6DjoWRnmV7jeCcb0g3/GDYW4T6OkKfMU0ijVvKlYXJgwdgCR2Jvbop89atKdAsLIi+8oAEW09PKaTsdNZr4WCorEbLMRe8gqRGWvhKd/1uGAVdMRKp0POgJKcjxDLZb+KwZnwKWCFstncmXLrnUuEeOuNh2hJbPzmqAKo4MWFlxa8Zra8XUsIwTxNPaWnkizM4WogUKOfugZ7J+d+GC1u1L4AhCabVEXn5Zv48f1xjGRx5x6S/qdRWfiH+0XAv1Ay9wRrhjpqfLdaf2e0intmAnwQAQT0V77ly3f5J2CoAjYYZCTCHTE7gJwDcoljhZSV5Z0f+Tk0oM58+L/OZvirz+ejkhCgYFYhL/+UA7EZeRnXeK2XI4CBUzu91WnNAucKilJZE331S9c2HBuXlYNThzRuQrX1HCeuwxJbq5OT39Z35eORWs9fl5fY4tWd5otLKiEw4iFxHhaBc4ILtaUsbR6tSsUwIQem/CgOBi2r37juCSVrWOl4oof7Oo4NMKQxsgfJzQN9MQ2YzjD0DQi4u694HLgefdnkXB+hNEMrhGlinHW1lxynoP167URMZH++iMosylpeKpJ8APXAjiGyoAJtLjjyvOrZYeM3XlinLKl1/WMhYXlXAhNebmHAGMjBRdKBCt7PC3h/RxZPEgUsfq2LiO30bvTD1jLo4Bs9oqZPEsdCoo5o2GDgBmLpcVMiYKGPYGbmXF7fEFIe/Zo+Lp935Pk0hyMKQtG3jNzbng1pMn1YXxjW/owBw65By209P9kJ9gdvpGQ+Tb39Z9snNzbmDvvFO/eUM8W+ewUnlTfJ5rONIDDxQni4jijQ02q6vKReFG4o3uIMA8L6YTwSREPcNsQbDGEtcxBMRF7b/8S1cmJlyqKwarCzC0WioqwOWmp52ViJ1rVqz6uB7Ex9mzzk+1b5/T+ZAqrN3WOsAVrKHTaulxTk89peeJvf666lV79+o74HwhlSIrRt8UdLy1NSf+eSA4HS6IzeZOWVlxxHD1qtsUBDwQlMntuXpV6ztzRhMG8WRDP8QAxD6I14FFNRt5HjWM+2l4UWt3D1mK75eSld+bmHDpY8fGFFFOYwErE+/7RC24HbYE4lC6F18Uuf9+VcL379cPOgAnEYErXr4s8vTTqnP91m/ps1/8ouMUMUucwLvfNMt04ENp63nJkZMe4X1YnXmuRtPUlPbXyorIwYPlLFRcX5apmL94UZ9N8dWJ+A97GRTyPBzenQjVopa/RdJELgYUXnXsSsLMP3dOOxXWYmiLP44ywADu3es4x8mTKpZmZhxBj4xomW++qYbH3r0qjr7+9SInyHNndfo2LPl++9oNnH0iB/rdxITWZTki3kcZUEM8J2N2s9H+7xpcREePqh4Iq7rZ1PZajudzZSVYuIVAV5uzJssGDxo1EBe177zTLS21+AYg1hA2+fH++fNKfMeOFYmOd8fDMmu1tINF3My+eFHkz/9crcCHHtJBPXvWERKWnQIZ3ws5QXztsLptzMjid1htgGuG9zAwx/dlgmcLtEckG3lxjy9QqklXF/QRJHH1qksZPDtbXCJjHH1EJMUNSMH+CunhBKmiNm2tNtT5PEA+YB8ZHwiMDJrggiJOFNmsVK2WGg4sdvbuVXfEqVP6//RpkVdeEXn7bSW4AwdExseDQapdqUk3Gw1nC6hqt30GuPLGbnBqGAVI4gNrlyNHuL0U+Aq84JJk+ulnAGg01Mjau9cRHHCxOPoMtx5UBnlYvTkAqQEj6VatB9koInwdyz04mKXRUOcvgBVecALohGfPaofOzBQjog8eVJfEE09oZ584odZkgMtZxsT/+053X1yb4QiA0tIRuBmMKta5OHELLGwEc+JddjtRH4O2bGJ6EZGsfquunogUjSPocbaxhZeN9W/aGVQDt6IbcjFbejtG/ZZALczMaOevrBQPaUG5GMj9+531hMFD7uHXXlMj47HHiop6lnlFhpWkJbTYIiV3RDcbLTRVGZPJLMAOaLzLRofd/AxuzkYUdMJemSCq0SyT0UxkI6/1X3Vn1I5KrW5wwAPsOfCpBMDdM45Mj4X9xAn6YQpUE15I1FQp3rFZhvts3fKWyEZDB+DqVSc+wEGWlpRYkfYLKwMQYV/+ssjzz4tMTvYzIEHCwZmPcSmhDnx6uHSlJrmMSt52kpL9tFlGxDcy4jgmCr9yxW0N7XRUXoLIxsaKKx9w6aBvgDRcU3NzSoAiIvXAmPBKBYfGj4+XOZxnXHiilu2tXiRPz9DZakxenPBSdBsfxMSzhakpJ+tYRGGtEnogyty7t7zvE/caDZG//uv+shh3JBu+nOoPoDqT69SN3L0LxsQHGGWZSK19rcgl19aUuHi/KdZwQXCwOuFARtgVZsXKimsLUv3W68XrQMAaKGgYGxBZ1jdQxscDETkGePjY783gTWk2AKRhMahcT2HJPoWX68L35KR067f2mQCkSmFLIADpwYhL28hwEI4v+1ee6xGlVkSDQQFGRkTFIB9RMDamOiZUiM1NNXSY+6Ff4DKBIYLEO+zvPHPGba5utVxaEBApCBackhOhUx92pSarV7idNSVAQzSxpS6eL9sFaRTlIb7K/B+DEJ/9T1ExGz1RFzQuMcg8ED2LkCUfx1Jy0AgT8WivfN0q6TaIwzMB26ZeF5Fciho/78jis3xhHdjs+F5pB+gAABuYSURBVJyuttNxKzsgWIR52cl0+bJTTayaItLXRyFx2SsFrUQZcPGoeQAmOK5j2XoY/hOD4XU8SZDzw2AKQkotBuIskpUKZaAcjFnJMiUHay3L+sTHgSEi5NcCx4ILg1UGjJQPLz7l24pIDuCcn3e7yWE8gNChcHqMONA8jGwwUhCe7c/1dSfp0T+oBjYbS3T8Tj6mwAND63jDyPeYXqD3pLQf14eCZneoSb3e01myTHuo9z7rZ1nmOFZhayJbeQhqAFfqWZi1sTEZFZHRHgd1jlRxRId3es/owIwWBVeW9f2KIuJcILgH6/fKFS1zcVGt9n379P7qqlr3aCuML6YIUi2w7Avpu7Tk5gbUCYbxcZUOy8vOBoIazQdb2vFgz0FqVEr/3ejKxX/8RzeYCnUICBHetXaN3AOEnJTTaQEw87gT4W4AutbRXtAL2WjBN0eNIEIZoVU2WpmREBGp1/vt8K2gWSZYk67T9RDDeOmSyy/NKzrw+4G7QzRzJWSJ4xHsEUJ43+qqBuDE9gZj8gAlOBTqdZHR/FqhQ6uIbfggAV7Er4KAEsC6oI/ocN8aaFptkVCZTvj9mnTlvdWaLC3pmPFcKRkiLIfYh4b7WGNlKoGyiG/Wtk2bbXgf2gJCmJoCDfWOK4UYrdf15tKSYzeGsGVkxIWIRQJ0oUogVgMRUZWJQ3sqxmgmMj1dKxgUNemKtHOnGiQk2I5BnONdutQNLgazqFpe1vXTo0eLim7FjMA42uVDm5UhlukJRLWR1/qpeRGLWWtfcxdQMJ/qjf8jI3oCy9ycsoazZ3VlBVapzWULMxezhcQsd4sF7MFBcbePd53LRESJrtFwgQ9wJrPOy6sbrIzRBPD1FT82tBvETlha1hMpl3vH7t1DrtWm+vHeeEOeP368EN5dRXTYpF9F16Fr+I16skyXLBGc3AckLeRQ+Dx3FjC4zsGD7v+hQ0WliMsC5bBe0HvGtzjAfj9O+r65qZOlT8ATE8qusVeCLPT+MyB0FGr37fbAJ10iNmI6gNjZIS3+saqCOMe7fNklFQ4BFAJEGZOu4YP1dVVl6NF+MZZbGD9oYbmI1RzM4oKLp91WLiziHoQBYdM7oI3s3oDfAa4MjuhFpUCG15CzrK/r8W0wTjBgWJmjWbdM4CFOwn4Sq28GKCu4xmyVYf6dSKFVUT8xjhevIQUJmI0JgYGvvy7y1lu6tGo5nSq8ZeNAxNEIDEns+RkZcdsbsKTTJzoRJTheGwNxgXNBxIHr8aI9CueEe+weAYB9wVnWaEi9fmu/K5gpYbFfxDHUUYkPen8w8YxIeUaGCFHchAwenOLr8ASIRvQkQLWoTSnI8xw3FEzx2WddoApP8trqeyJvvy2jSz+UW5s/7hcFQoONA/qGlLP7WfLcJNHBS4gYabV0Qw0vPwEhcEGIPQwEomoICp2OxnFqs567hJkj71CEJC10mdEj+uKS9SrxtA/+Px4LA9Ek38y9uUzLhRPKHMSlMrQfLwWw5nnmjIbOHT/uTHxIrlq+oRHD8FWtrMithw/LxvT/6HMH3vTF3gaE8EGk9R29HC4EBy8IY8+e4lIEADpUnru9tVgvhY+wNxCF9U42x2mRf7SeiZiB4DHuuzTapEcgcBQcF+Vi9vWszn5hPkgVlVYh5Xe4DF951A+heMcqSAsEHRK6UpPlZSU6bI2Ym1P/aN8AyHONSM4y/X7lFZHlZRnNXHpUu3Mvz50Ojv0yuN5fm+VRZoMCu95Eyh0u4ryuoOKLF5VjUoqvfvAoRK89r1eKxbMeWss3ZFQ2itahxQOnw4A4eCeZrSDlmgWbwMhytpiky3PdoecJ0RfZzu2NBoHUqISuqHuj2dRIJejsgP6EzupKkSdO6IXPfla5kjiVjHfvgWPC2IPfV8SstNlBw46w9XW3JxWsE5o/jIvJSWcRYDsll0l7IPqIWs6R5zoE3H+8eNrDrZuNuv4ELphBsEZCe5G5bnvd4sX3WUTECMziD/AdSTAgDCxLvUkJPfdEFPcDB/Q3B91iGQZGwehDD+nFCxf6Idy87BVKQYLQPQ5zyrKeGFsnrZ4X0tfX3emDIkXLhc3nVkvN79lZJdjFReV8CwtSm53th87XUAbLfd9gse8Q/rd2W2rj9GyWOaPGZjwA2JB2a5nbOhknfharNBzVws+Z8voegywTuffegvHCcMM4XmoFNenKnj3FZ8wybB9+3LxVphd+SUYPHiy4I6DHhaJK1tdVKh044KRelonjKryQjgjfffucoxbPIUBzbEwHndZhOwsLck1ELorIp0Rk4oUXRBoNqXE4u3W1+PqRgR3ZaBwnXWTHsc18hbLYsmJW7+OKXL8ts+qkcANdqTk9E/gMseOseuWCC/bMgEJhTP2w9GjDMXMxBs45CInHTAoMaGxMmU+eO3sBS67z806PkuXl8moDF4itjUtLulGo09H8dN/4hmPR587J/33sMXlbRB7Zv19+tLgo3xaR/ykic2fOlM+rYqJgSwf/0Ygsc9sSDx50DeLcMrzSwhErIiJ/9VcqGRCdffiwGmeHD+tqiw0eAG4MdnIk6IXBFQqzBW57NnTnuTMpPYcbR8NiOHS7xx0CxlFflNr94z7jEZlaR0a0j5GjxlmJ7SKlsluFqftb39LfzaZsPP20jO7ZI//+6KPyM6dOKaE884xcEJFHRET27ZNdi4vySyLSENH0aMeOFY9MZS7Am7c5x16n45zaIyMukxWsZ+T4u/NO5zvi9cNmU3fcNRqaV+W113SSHTqkgaMQ5/PzKg6Z+H1W6wBeC9+yZVdqUhtyf231ykUEuSjhra7qzJ6e1o5EOcYrL1J2SRVCyjO3bwLgjWTJN1yaC6ZgsEVE+IqILC9L+8gRqT/+uIiIrD/9tNwqorGdDzygG8URCJDnmh9lfV3ai4vSFJE99brId75TXn4B8OoHJsHysvvPO+kWF5XLIqkP9E8ryjsdzaCwsqK657FjuqZ86ZLI7/++iwRYXVUOiI3zR4+6/cvcYUZ6hdbDYzq977nt4XiJROeFyUkVJXBdRMrD5dGsWxTRPahJV+p1Vx/GukTsY2M6wDiSHQTAxLG4KPLss1J/+um+5Tr+8MMirZaMXLyoRHfggHKWI0eUk/Tyq/xgcVHuO3JExZqI2zMLIuLsUyA0cDNOzvPGG0q0CwtOZ0BWBYhvK2JFtIwDBxzxHj3q3oGju91W/GZntS2nT4v8zd9oeffco++byBL0o494APZMkxBpxAI6GKKEV6nHRUvO3GKyMf3Z8VhoBNwIcNhyvb7smwzQsZaXVQeCqMF1iL+nntI6jh1zu6SzTN599VW5Q0RqCFxbWFA3z9KSDtaLL8p9e/dq/pV63YVF4ZhNpGXDujAsV3Bc6JTYNQeCmZ7WifLOO3oPPkH2E4notX37tG0QrYcOFXVZjt/D55FHFMfz55XgFxeVIEPhyOJfZmOirJLQKTQSFbXvvvte4WbMdO6vkfpyoSAslnUin4jy+aZYacdgcqgS6nzqKR2UM2dcSNETT7gsoY2GiqXnnxd59FHF8ZVXlKheeknLOXRICaHZ1MHBFstTp1zGUfb1ZZnIqVPy7le+IqdE5INeM/7Xn/yJy9vCHBx9wxmeeN8k2m53FzEn/eY3VZJAdeDUb5h4aC9TCCx1ZCJ9802RP/iDYmSz9QEGoMqNBogFCYw8+eSTwQqufdh6sia68OMrAbEg/TXF//xPZzGOjIhcv17UtX7wA5H33y86RPNcn7t+3RWM3+AYH36oz16/LrLRWwq75Rb97nRE/vVf5fLXvia3796t+VQ+9SmRDz7Q9w4dEvnEJ/TZv/gLkV/9VZHbblNufMcdIh99JHL33SK/+Itax8aG1tNz7UiW6fP79+s716+L/OhHWn+WSffRR6UuIvccOiT3rq3J//noI/nkP/6j/NRv/IYSwd13u+wJwBl13Hab/j5zRp+79VYl9O99TzoPPyzZ3/2dyHvvuXKyTOTnf17ke99zKSt4At96q5t0Pfxk1y6t65ZbtK1jYyI//dPK+d59VydevV7s81279Nl2W3/v2uWu08jrrzDjuq3R+HroXpTwPlxbe9JVZiDPRT76yPl0du1yijAW5jsd7Yws0+9/+zedbe++K3LXXSK1XgM++ki/QYD45LmL2b7jDhUZ77/vUqBtbCiXO3FCbr/7bpHPfU5k926RH/5QO/qXf1nr2L9f5B/+QQfx535OB/yWW/T7E5/Qd7JM5PvfV7ymp7UN3a47cZkzYO3eLXL77SLvvy+1jQ3Z9clPinzmMyKf+pTc9f3vy0+JSP0LX9Bydu/Wz3vv6fsffijyX/+lv2+/XeTaNf2emdHJ8uKL8q2vfU2uisj8F76gRPezP6tt/eADfQ8Bt++95/r+llsU39tvd0QnUuRk6O/bblP99a67RP75n7V/MM7Xr+t4vP++vnvLLY54r18X2bVLvMwIDIToJUZ4cWkNBdl37LiPFSN0RKTszsgyzex09KjqGq++qstkzz2nDedN0BCvm5tOBxLRGbi6qiIMRPnbv6362v33OwX+5Ze1nvl5NwE6Ha3/hReczwu+PaznnjqleC4sOGMBi/ZwvHIEcLOpxD4xofW+8IL8bxH5KvoO7YAyf/asvtduK7dC+jLotJubcuVP/1S++LnPKcc9ckTfh57JkTLwJYm4jeE24bb9Fik6u+Ghf+EF1QXZX2u3lzFYv+AQEOd4ly8/KdevO65lgai7v3wElj05qdwEMwbPg/ttbGhnrq1p8p0rV1R8YOZiFmPWdTo6C/fudZznxz8W+fu/F/m1XxP59Kd1YD74QEXigQM6uHfdpTN4ZUXF1KVLTv9hLnbunOp1Y2P6TqulHKVeV1xGRx0+Wabc4623lLjX15WL3X23HP3MZ2TXtWsiv/IruuZ8++36fqejInV21uWx29hwXKjbFfngAxlfWVGCW1tTTjk9rUbF5KTrk9tuc1wIhhO4J8YJ44Dn+DdEvoiOxYcfqn8RmzIgonmMIXK5bABzO+J6w3M8mOkJjsZCAhv+9sHkpHKdo0cV6QceUKvr2Wed0jw15YgHG0M5+3mei/zu72rSxf37HReamVEOCI6UZUpsR444FwSiSJlzra4ql+E9DzBkuD/w3WwqZ4RzPc+1HhHHoZmjjowox4WzEillRZQ7IiXu/Lzrg7Gx4hlk7F7hbyzBgWNxECM/y94A1rHvu091PvgUY/4SgF3X5eWzBI4YL53j/LcABdMceiB3wMyMEtrCgku8iOSNp0/r7J+fd8mx4Y544AF1m2DdtdNx+lmrpZyIo0ixXwLKPlLWZpkONhzNNiYfeHKHgnCyTMXe/v0u2/3ysg7i0aPunAqUgRguZEsV0e+LF5Urv/OOyIMPapmXLjmLmBNr+4iPLX67hlq1UlHvRQgtLjqrmMv3AQgejmtOGMQ7tUKvR+9evOjcCCGoMMF5w683tSl0DRgl8G0dOlSM6Pj1X9fs7siuDiUb/iq4G9gNgUNZwOGyzHFH4IvfcDr7MqAyxwBwoussKyYUz3PluuCe0CHzXMUvJkOnI3LqlLx84oR87sgRffbznxf54z/WPM179hRXMiwhAUB0cDyzC6qKewHnel1FOm/Vq3oH3wg9CrnJPBAPBJ2cdLMyxD4jorXSgw1E8bFiAIQwPa164JkzyhVeekmPYnrxxWIns/8wz5VjPvOMclLGzxJTp6OczqdQ82/eVwvcFheLXCzLNAAR3AmL/nDYQnz2Agr//cQJOYq+XlxUPP7yL3WCPP98EV+fb9OHJ+uvHMy4vFw+g5cnIScBskkqfWOH9xHdYwk+9nr07syM68AUJG4UZJkO3MSE6mGHDqnO9vbbjlti0AGTk050W9bPncYJf2xESwgXiE/oorA8WXyyWESyxr17i+Kw05GfOXHCLaOdOOEIdM8ekT/8Q62r1SqeXBQTmyGcgRMsfI5H5HZDbCJLqU/Ht1LO5ltOwK9ax2PEtwiF7YcpCiwD1n337dPOmJvTtUdeTAfgN+LtLUGh4xDSPDOjVjVCorgMfgdGBVwgmBBwmXBWUN65DU7AxgqiUaD3PfaYcyth8Kem3NkdyCBgk5mEgEUhEx7jI1IONOWMpisr8SO2uI/s6lIF3FBWFVt0ZqSTwukbDXUWizhOZYMYrfhkK8tH5Ii+5X2xMYCuxnlLgAtgdbV8whDv10VSEuB38qTbBzI25qJ7LS6pHDkELKpZdPvqgfSAoYdgR5GyDsccDvGGCcSXfkL3sJDn3jVem3E9mn1dRBvz8MPF4D2c7MN4YqDffNPFt/nwx7PgmFZc2A0xIs4CDxEpJ9BDGefOuZjEmRkdxD17HLd8/HE5d+qUbDz/vB5vBevVcvIsK2Wqv9auyUbu6Tfr6mD8uT98beDNLNC933mnSKS+jPIizoEfKpsgHo938WLXNp4hJfx9kOdj74qIuliQrDDLlLig87HIwD5aEbeaAkKzijqehw5ln0O7QUj2fbgQcB4HolHgXmG8QNzgfOAup08rZ1la0rZ89rNFwsv82whFip4T7yHGPos8BODoPAkh4qemyofwWeuWIcu2kDvFFMSQQkSpUQwp74qIiqVvftNxufl5dyYtlGYRJSI4m0EwOO6dkxuiTeCivAssZjmCq3JixUZDOdmBA3r9u99VQsJGEXADvAPCmpjQd555Rh3MjYbiyfs5I1DyYIS4ewogeoWfh0V+7lzccIh4N3xQveci4FpI5V5b3XFeKOP8+aJiv7rqwsqxwXZhwe0MwqYebOARccoyK9o8y3mTLqflsE5Sm4uMT1xEeDtO3obDOsvc5ADxTky441DPndMJc+BAycke43h4rH/aD2/oCVnz+GZiajbdurA1HLCPlpcbfQYMwfZwvCFgqynpC4DG8Z5OXoWYnXXHaa6taUctL7tEK0hVAVFoHaz4QDSzGwnncfjwwTuWS0xOqkXKuY1FnI8MZ/cicd3ysornV15xMXw9wqhKO1YAEAKfDOl70b5sr1s/XqPhAi4shMqJQJzjvfuu92bICk3NiTsUx+NgUpFiqDkA2TzPnNHncMQoBhWWV6ul+0AC+eX6wJ0IRarqHupjoyXPXTJi+Mg4MzjeHxtza6YLC86arGt63RiKWdbrpytX9AJbp9jMjnN0Q2IRa9s8kVi/FdFyKO1vH+yBa7JdHI86OkRUqedYhcD3bv8/LFTmMiJFnxJi5w4fVrcEFGLoLuB8HGaFMlgMcUejvtBSEO7xIPZC47vTd+jJi7j36qtuN1i97ibK4qKqDWfO6AQ5dEgPCUTGAwnPi4LKhTECd4J6YM/y5XbxNUgPvg9AEMLMjOP+3E+J/jtAlPAKLo5EpfGGAYeHW+cnnJ2IyuDcJ3nunMhIO4B3fIoyO0KtfuT777P6sbe1V1w3G9UBe/BB1ePOn3eiNstU1K6sqG4Fh/ZXv6oE2dt3y5MS394hgV7KsZBoDy9NpohH5nrWOrccMYiQH6KEtxXulVJuyL8XBJ8DtdVy599yLjDoItiZj45rNtURHdJV7OCkEBwAA0AZ3kvG8bFjqsedPKk44IDAgwcVL7Rxfl4594ULBZ3UEl8Jf1SKLFkh4NUUH+dHeeyvAXDekCEZ0lA63rDg0wGTfIF57nZoiRRdHpiN3DF6HkHZ4mIHs02EE7HOBoKersM5kbPMZP6Ez29x0UWxdDrFNWPGA7qXyRrldVfR4TSFNoX8edYyjcl025d8spGn74bX8XhWbAF8nKySuzHAIABOdmHfl6UzREA8gFbstNtKtFvxhVG9JcbIIgn7aCF2Rdxp5nYpEDvf4BhPwSXGscHlmJOxfzPUJlsO7xUecMKmrVwAwQEKH9Ry9SInvQ3eiLBFJMjamp8zANbX0+LCfO9ajhF71gINQMHyx0DbhItoy9mzzhhincnWDeu0dxJ30IuA+qBysMHAhItyW63iMVU9SPVS2HYDtnZCt89qq4BtIzp0Eoeh46jNwNFRIlLKSl7o6Kp2hAiWiCGFWxeIjjNB2bpGRpT7nT5dtNx9yvv4uBPLee7X90AEGLOYIxnPX7gQJbpKyLLBJJhIwp6LIXSe1DQGoXcLM5652shIf7aHAhVLPsYYBwnB+Lhbf/UYNME1Ucvt2EmNicJWtYjbGYZ1XagQyDJu987y0e/j435O5HOO83Xul5WVUoR5VQqL1HwqMaimqu1QuCNQGkRWWHENYoCJDRtsPNAfeOuzGgQ4jDwGnnJLhG/bY3ECMfl0KB/eWebab++HjAP+DaK7etV5AiLh7paRbIdEi4/GDSC6aAbyPPcHK6KTsRifgFNpg9GwELIGLe6hOkL3QuLfY2EWAmgtbj4uVlUXJnhCoC+L8xSCSyWZNI5XgVwqBMVCyJS316xiXoGTFbs8gKm5nAu4DHrPXvdxNfrtnPUmx3IPGOcCV7ei1dbJnBv9zUENxO2qUpFVEV8qmaQ9NiDRJWeZsueOs9WVZX09pv9sgqXqEwshUbGlbFjDgKcfBxVbwQljOR+DDWpN3fYYq88DgwjI6seshVUBSSY4e8shRn0dY81/vJuIiw+nGPRPVUzs6KAIZNhGiREEEA8c50xoHMbOOOGdBG7HxBfjeoM0Me1RVkgjtVQOBNi6iH/5i8s8f14tvHvvLSanNjN0UJEZowPQe0qZPg4aXcbaRghOJFjjcKfgmg8woa2LZ9A6h4S00xutST7MSgZzOQ7rRllWjM7Pq4sBG7UvXSp510MiM0Y0VdtFtwIlX5bpK7vXJBZnl1pfqS47TiFjI89daNlNgMHPq63geiUAl8PsgqMyZlQ0my6KmI90QhxbL21YiODsdeuL5ZWiEJSUeIJB95qkvDOsRPY6j7lA64tkYvQ4jVPamtq+4XMge98Y4BXMKvZJsQ5iiY7ZP2LoOONllhVWLEKGRBX6KVxvK34ra32mAPAa1CvTB2t8WR8hX2dJRjhvBQY1yuJUtBX9ZH3dzTbMLOS38+UoATVgaYz3kXKvVzh1fR1oPTAh3+t2QkiMDuOVid3rE7mNpubKKqzWKryDwLr/gJ25/V2PzSaIBgZC6+vqKUdyHBHXUXzeKseR+ToOvyvcK1sZ5BsFN7zOkI8wAMNyOe/K0ICwvV0BrmXTHkDHQ+I/3zsibndUihI2TGMjr2zH+uN/J9hqGwd2wBvYHsJji5UVViy0W9EI3Q96H/TA1BlE90N+pZAECCnx1v/434X4trxXeQDYTvVk+zie9bFhC18o3wfrbzhBZwusO4TSMLBdRDeogfGTCpxAYbtga8aFb6Gb/UcgKOhtdgWCuePH5E/6uHW7gWLUboLemQIDbiBLguGbGuO77Dm3PgLIQJ/pPyT8pIrGjwOnrepaqbDdk2L44nyY+IjRl0vtJ3Vq78DHBtGVix3YgRsFNzR3yg7sQAh2CG8HbgrsEN4O3BTYIbwduCmwQ3g7cFNgh/B24KbA/wMo3XvTDEOtwgAAAABJRU5ErkJggg==\n",
      "text/plain": [
       "<Figure size 144x144 with 1 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    },
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 144x144 with 1 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    },
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 144x144 with 1 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    },
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 144x144 with 1 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    },
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 144x144 with 1 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    },
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 144x144 with 1 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    },
    {
     "data": {
      "image/png": "iVBORw0KGgoAAAANSUhEUgAAAJ4AAACeCAYAAADDhbN7AAAABHNCSVQICAgIfAhkiAAAAAlwSFlzAAALEgAACxIB0t1+/AAAADh0RVh0U29mdHdhcmUAbWF0cGxvdGxpYiB2ZXJzaW9uMy4xLjIsIGh0dHA6Ly9tYXRwbG90bGliLm9yZy8li6FKAAAgAElEQVR4nO2dX2jk2XXnj1a/RuWVVhUkr5rR0r10EwU3zIQOMzBNGmzwgAcGZsAGGwfyEJMJebdhDQk4xG9+cMBgSAYMeQkY4k0G8tDgARscMjCG9qaz09BDBK1FvdHQwtJudabWKlxa7cPRR/f7O3Xv/f1Kamcetg8UVfX7c/+ce+75d889d+Hk5MSewTP4t4Z/93E34Bn8/wnPCO8ZfCzwjPCewccCzwjvGXws8IzwnsHHAs8I7xl8LNDUbv78nXdObDAw29szW1oy29kxW142u3rV7OjIH7p61b93dsw2N/336qrZ8bHZ4qJZ0/i7zWlVDx74vd1ds2vX0jtPnpg995zfMzObTr2u8di/p1O/Nxr5/cnE6xmPvezp1Gw49N+0d3nZ7M4ds/V1sxs3/L2Dg9SW994z+/GPzb78ZW//9rbZCy+Y/cM/pHbv7Jh961tm9+55ub/zO35vd9frOzoyGwy8vKMjs8uXvV7qGg799927Zm+/bfbVr3qfnzwx++gjfx6YTlP7h8OEt6Ulv6f10Ifp1Nt47Zrj5+5d/z2dep8nE3/fLOEJXA6H/vvoyPvOmNFmM8evmdnGRiprMkn3trfNtra8DQ8eeB0vvmi2s2Of/OpXF0q0Ved46+veiK0tJ7AbN7xTw6H/bhr/TCZ+fXnZGz6ZpAEBmZOJ/4b4lpdTB5888Y7pAPAsg9iEOTIa+bXh0Ini0aNU7/Kyt/3w0JGztuZ1Pn7s36ORP7exYfbZz/r7f/VXZm++afb662Zf+IKXde+eX1tfN7t50+yll5zgGNSNDW/79rZfu37d62Yg19cT8Wxtmb32mhPdcGh25Yr/3t11QgNP47H/39tzwr1zx9syHnu506nZ/n4a+MNDHxvqVaI08/FQ/DVNIjDg8NCOXn3VJ+LxseNye9vxRLsGA69jMPDrOzvejvff9zp3d72vn/qU42F9vUpaVY5no1Gb+tfWvLKVFf8/HKYOLC+nmXDaGVtfT4TDcx9+6AMIF4NzKXLMZmcpZcBl4KZmPoi0iXcYgJdecgKhHZubieiHQ0fku+86AV696vU+/7zZw4dOKLduOWd68MCJjT7RH+UwyuGRFLQPzk5/BoPE1VZWfCDX1rzsvT1/bm3N7PZtf28wcFwx2cwSt1figisqLswSASGpjo8TXodDG3z9694GJsu1a4mxwBl1TNbWvD3r60mCDYeJ4J57zmqwUFu5+Pnbb5+0OBPEhRij43T+gw/8+uZmu5F03CyJa7NU1sZGm+hAEr/jf0Tu2ppf39937sBg7u76taUl5zRcGwz8uatX/f39fW/DaOQDjAilPffu+Yx+7bWEUHBxdOSTa3/f26EECXExuOOx16P3l5f9ezRKhDYee91wFDPH5ZUrXg8DPhj4s4hgytrfN7t/3yfOaJTUC3A/mSTxz5ip+Iaz7u8nwlNVZ2nJOTwqzmTin48+MvuDP/A633vPyxuN7JMvv1wUtXXCe+edE9vfd6TSYfQ3OqMEiXhFvES2D4xGbfEK4kCSvjeZJH0QJMEpqWc8TtcWFx1xg0ESuxDCZJL6sb3tA/DDH7retrSURAwEe3yc+rS25tfRQeEcDNRwmLiptlHxpITGhKCs8ThNDDjMvXv+zs2bqZzj4yQhxuNUBnh48CCJ3hxenzzxfsAYIoekPbwHgSOeIbz9fcfVzZt+bTTytt+65e+Mx/bJ3/7tIuHVRe3KSiIy5HvUH9QYYBbpDEPPUxgM0nsqMvW+itdYL4TEtaUlf248dj1uZSVxShVLcK3p1Ink6ChxuuPjpEc9/7z39/jYy4awISqzdI+JdnDQ1lOph/bRbsQrExWJAZ7hRktLPqjHx+2JrfVDNOBhcTHVpTocz4BHDIb4Pm3WCa6GIZxay2TMl5Ycpzr+FagTHjMfkRpnieoMOtNBCkhUa4rOKycysxM7nRzNpdPxuGRNY7ZgJy5qKIc6FBnA2poP/vZ2mxsMh0lc7O+39cvr19PvK1f8Q9vgWErAcEEIHXHDRFJAvOogKR55t2mSJAEguIg77fvMaDZpIjDpIwwGrXLA+4KdtPFJPSpdzNI3qgUq16NHiVZ6QJ3wGCDtWKTmHBK0w1E/i+9I53kEG8VxvWALOQRGDggowjc2EqK0T8vLSdQzceBokQPDpWIfIlHCFSMn5tnYTrOkFqyupsmIaFOE8G7kJjncK3GXCNTMTppLraae2EIivlg3hhP6Hm3XiaHcGN2zAnXCoxD9Vs7D/xxBxQ5oJ+S5E1toTS41WNM4BqREUavtUo6iXJhn1te9kitX0kzFOMAVBKGg2yBuIyGhfkC0qlNxn2fhlHA4ROHGRuKcvJOzRHkegoq45n9u8sgzOsmVjvx2hvjgvNo2lYAYT2pQYvxUoO7HQ/eozJzWs2aJ8qMozCErgEpp/uO6UoS1yq21Rf8roSLum8bFsqoOudkK8QEMBMSk1yJABEo4/EZhX1pq+8wKkuHsnXhP29vB6WLTlFFlQcdT8aaMBLVmOEzty6keAv04niKk1inV4Wgs35l3o4ilD6oWqfSa0Uf0ZV1BMHMTXxVl1Y+UO7z++mxb1VKMoNbedOo+wKUltyQ3NpIfLD5PG2hvvMfKQOyHtl1XaXL6Ln2qTPIFOznDI2qs+vovxddyEwoVjLbgcoviuAJ1wlPHpA7iTCkFfcusW8eT4tVTkCsKyBJgnGE1BVyhS2GPoH2YTpOvDD0P5b4GSjzKrVBwSxM26s65dheIbkZihGLU/9677XoNgFF1sNI6tvH5oPh2DVAkMH4rgsXprLOPCY1PmGu45uq9aNqzTNd2tV0lvahLN1X3js5ynlledmfy8nKZ6Erin9+IKXRJdDsF3FclCRQJ+RRKRAfHU6F2ZmSoXk4/9Xdct6Xf+CA7oK7j0RrVQfB11TqV0+uibnBa/oKdnF3Ct1sqLkKr7px4F0X9xBbsxBbsF0cL9r9HC/avHy3YL6cLZ9cpa6ZMFY80dDBICtL6uv/HDcP6sC4fRj8k5YEPuNzamjuXlbgUIeiKuQkTDbge0DQuYaKf+8QW2gq3Gm7QAKs+47EvG+qEg/NXoE54FHZ46N/BiamDVVT+c6ItAyW1ZA5dOT24uFhkk8ybnO6bJT6FOKDMevCEEQKBxBHNtZX2AlevzvqUaqpMqY1zEF/xRuS4SnzgGMakuFecFKBOeJH1s15YaG1xwHIQEIoTP7qpCtKjDsLtdFKwMrW93V1E5IQ2GLQVocEgLfybJQWVpTUdENXHSuJe2314mHdB6Yfr+uEaUSqn12aMsVC9CrTW8yWuNRymVZqlJQ/tmky83cfHnRatWZ9AUKj36MiRCvShhtLsC/qDSpS+3A2yKEIoKI59p97YBZEQILLc8l5H21pr34uLLrp0KTIHqsPGso6P2xzTysQXpWjrOXVYQ8iqAuBqYwKqGtYxkN1WrTpBY2eapj+XU9Z1eOjc4bQTC3Zil5o8x4ztrxJbqCsaLoSNXb1aXlzJQcurr+ur2sAcu46/IxGV9D5cPAq5eqNly8L94mIK0GU9+RTP9EerxLU4mZh9IjI53CMaaTOdJit+cbHtikC/62BMdY4H0bFQv7eXPNKnne1NCPqtShai4dTQqL1+dj9aXB2gNoEu2+aeKRWd1pL7KpyVhlBOrqIojpumbayUiHc69UCFv/xLs5/+1H+XuGKmyuxjWqeOO6oA0So8o+N7cFCvs3oXaoe1bm21rbU+PYqwtNQOLlWXhXUQ8nSaQt9lJpfqxl2jY7m1NWsMqs+2U6esEV4X64zuGXWJ5DhmdEFFx6xa3Kcc6Z/v3LH/dueOfVmDMmNsZKZLDHXLncJNVAkAnxdxkXBE1poh+grUOZ6a0nQAESmgxNIpekEgHenLuRi0nR3nvHNMgJxe3qe6cz8giv3M85HqcxAlRFwnjx1h9pjZb7zwgn351Ved853GxUXITW7EbStKRYlNw62U4FVZ5hm2JVSg3zDkkHZe0NmtMrBP/ThrDw46Y/qBiOQ4MfoQY4uR1XABJ4tLY3q/VgnfKtoIYypZQ3CYe/ecnf/RH/n1Bw/aRJfhxtq8mVWuSNg6GVSH0z7hiT487ERqtwNZozXG4yTqYssFehkcjHgX0cV3lpfTphqpr6+Rk7OGS8R3dJSWfFviZ572lrhTiYD5j3sCZT5yQQVC5qdTNyqGQ4+6IaS+8F6uaWd4pH1s/hmNZgmZbQsaNNE07ky/kB8v+odicOHT4IDzlsNmnxoRnKNd0R3GtaoTPmeJ5AY6+t6CgZYlPt0XoQ7aUr8Zm6Ul18E+97nZeMSOidMyMHhWncEag6gPq9tFib8CHYK4STFpBE5GZIt1O5cDeR5QJXw0StGvTWO/nC7k6WxO4lPPhLqqzogu+iQjIeTcJ1GlUPFU0vWUS4JvFd2xzMVFxwerKBp1fXiYdq8F9hbHq4WunIqA4QBXw/+yv+8iHiWRuMQLWbVNk9bj4DQ9oRjCFMufV3zJTPrlNPnpmqYQRTsnMJmhjTMx2zTt/hcIe6YNvFeSFLX+x6W/nN6FI5ctlohAfEYVT3kMkZppE3WoZ0MjltTSjnIbN0sB6oQH1RKda5aiS5U1VKDGBc8GtAecNJdOW+zfeFam04Kd0aNtQJR4fOPYbg1EDAqVOnJrvQt2MsuxgI8+8n3Gy8uzG4VyDdK+KcCN0AvivpbKJIkwnZpdihfjlk2MC1a0dE265PoJUNfx2LBLOM7T0umeApS8FWd/5uSkOsYtAySKwTnX2rIRNMDxsa80sLY6T9uj7w8up/pWNG56lHvWxNJyXO6FjOrVVVedktgCeHycNsZA6T2dYhfxxNSCF8ne8NxzhbJVacuAihmI7JJNzaY2K1KjCCn0v6TnnolfBony2fvRNCmMPqcr5kAHWL0DcckqM1F0KVGLYtK16lACym0LiMSNMXIhd4pZ8kjHDhY6oxB16qcNpT0tZtZrYsxwNibW8XHyRekAxzAoQDoYdcyZvkeLkHri9T5QeicnDuaVAnDOKOlKOI2bkTSgJAP1kZlO25kDCiEkfazZOVSumTJzeEQL0DJbXvdcZTWRAJLpa3RhHB6mzAQAnIX9s2Lh04emMVuY/jIhQA028saoDmWWVJuY6Ym2oHvHiGdtj9ls+HbASRZ3xI6xhqa73qJjXMO/uE4byBtTgDopsK1Pt/HlLCsBdM3chnNtcxcRxrD4+A5LhC3xANJAABZwbqbrNaIs+I2+xHMQAOVD8RrsEBd8LbNJGlhcTGnR8L/hiIVoFhed2OkoxgeO5bW1tvkdy4fAM9yq6Po6Okr5V8w8o0JcV4/lRV2TZzRWMQPdxgWjG8NyCmxbJ4D0NQ+q71Qguq5iHWdlaSIejR8zqzud45ok3E85EGqG9l+fqeElp28yOGSI0shl3SvCtkGz5HgmQCJn6GimgOj6EFCVoKVukDJtdTUZPrEv2l8F9fF17Kut8x2UXt3U22WthAlQhYreEZ2bEXcxwdSZxbG76xzhyhX/ZqMx/ci5JpQ4cZdEcQu1I3JR4uNeTC0zbhJS4ofgbt5s16ObodGtletMJs4tSaAU8dZcmjUQClJqxueJ+B+NkjNa939omV2604X2XODALLkQQsU5g6d0f961z1hWa1VBL25sONENh879lBi0H6pwY0w8eZJEXBRTvIMEWF9vD3yOE0RC1Pt7e+01TgUNmc+tebIUVtBlZ2IH+xoWuHfu3HHiJu4uByU9OmaeKEA3x8tROr8FkJq5wAzVq8+uowyaZTd11pZ0spONwh898r2uKMaqbFKfNnJnJ11/911fAYh55RT2992Hk9sg3sf6453Ll5OO99xzvuwU341OWOoiqLBm5JXETmkMIfKNDV/nvXPH7CtfaRNvrk96DUdyDCbJQHcKC74jcqVTcULlOLPCpeakneRmTsCgmIk0WV72DKCaPy7qpfzGslxfT4kdP/rIJ8Tqaj5LqdnsCkNOD+hqvFlK1APnYtAiYcTyI7EHqO5FUS5fIsqtLf+88YarLfM4zNFPlZsXoJvjla5XEF0bg6axtv6kpnhFAW4B7DWmn9VEh0+etJGLpUodLGo/epQiOkisrdYwVi5iOFp5fA8Gs0tl3MsNMvodrgsyeeZSgGgfC6J1xidZ80Dk/FNm3r8rVxwXly+nTbd9JxbPdFi0Zn3CoiqQi4OLnC9ea7kYYnalvoBe1gW6iBuRThlHR0mRhuhU9yOsm6WSHKeuidUo1tTaI5oDp7RGVdfEWg1nOY6WE0Exq2u8B0eu9S0H0fovwLnPucgl3OF3bh/wDHTJ4xxMpy4O+yT/OzrKp1OI3KBpPH6MZDs8r5nRFxedC6ytzdZNh6fTvPiPfYvRHEp8Dx92W4sZ3S2bxEj35kaRnTOAtPxouOS4dokb8/6FAkHN2gvYBYgqSS63zMwE6bs8FKk6pofIASkWcuyX2TgapahaNmHrSoDqNrRV6y0RdKxTLUOIJhIvm6KvX6/3Czgd9OKK0fFxOpKg1N4cYZQ4amasqlHfPURzN+HNmKMOcZYp585NjiLXK0FJD6mlhVCIIUGRWHOhSqWGTqfJv4VIzu2Yz03QuJcSP6EaE2a9smgqVNNtdBkRXRBz+hXqztZfIoIA/QhPCy10JqpdkVG1XqneLDSeQcJFwiJ2fIb/mqHSbHanFu+rGwPQ3MRarmbbZHc4lrOZGyB6EMp0mvaeamSPWXu3Fu2qZVqah4CiCoM6EFdzamWqu0v7fPrOzKt6QXFSgG53So8OawL3+HonlPSN0u8+FlbkJrn3MBi0fOU+quyDB3KDaPgSnYfgGBxN5VCK0qWtulbcQwWJXCbLdUrujDjhcx8NYtA4QWn/zBCo1OjKD2jzcrxcB8JjUd8rilgVmX04Hv9xP+QMDCrb33c3SUlsUi5LQugJLIWZJW6kkR7TqdkPfuCOZt1cQ92DgXO3ycQji3mHtVVFzvGx+w4xLiDo3ESfV1zSlg8+aOOJ9mheZh0LCK5pkkcgRKecRYILtFZKuoyjU+jvTslQkup5uM76qmAz7DFHZDkxf3Tk1l+tIiUg3o2BAww4XAoOqH3U5UKu6zY/jBLtD4vIRHpErso3XJP7miEhh5d5iG88NvvRj9p4ww0UiS3WhRqCbxNjTPyUuabMm+Kj/lSMSDl7qznr0IKZDYeXzgISRqPZXH76+okt2EL0l8WUDqUOUNjlywmREXRG0wd0NvafamZNPQ+D9+NBKsz6tbXEwdRlMJ3a2QlISigYIqoAK4fUFHCsiORcGIUJ34qg1ucPDjzj1I0biaPngiQIryJubzLJh0E1npyJKkqM7Wxse3C9fjpeyZ0iA4/04HLNdpihytLRU/Eds4TUklsl1/HIOXOzHmJUgsaXp1zg2rVkuNTE/eXL6RQfdvtr383agZZxhka9KwPF5THKvHs35TFRTptTczQKJVj5uptPyaHIjC/sTtnfdz0h+sQo/IzrnZwFhmxutkOWou7XuqgNrIkSdX08euTpGkphWnBQOAu/x+OUc2U8dj3t7t12aNPjx142z0SdEo5Aii4lfLgdg6cxdtvbXm4E9MSceChNnBKulEiHQ+dk3/52CoI4OEj7YtVw0Lg+XYcOnO7x4/Ra9NMCrUnQoRrUyfL+/aQH6RGgkXBORa7ZpRZDwcCJxnHTnLJk5aSamUrr0E5MJo6cz3/eOQ/JYZTD4SdT/9l0mkQsfXj55dmB5sRHPeCY96WvZpYO6iNjEukilpZ8ciwvp43Om5vOAfHVwW1rm2IwEEr3SsC9V15JasLioq9r60qMBp6Ck1if1HN8nOb7zZvtx5smhLn10EfrHO/KFbPvfa9sRZq13AY6jnGzUU4faPWqpN9FkaOEVhqA0oDG/RI6M8x86Yysjap/xtQNRLUwKeFw4Ii9Gbp5KDqSSzuVdPDm2EA/A8NhOtS6BDkOGzgvTVhddYIjImtmTkS14EIc7+5dP0D4nXfS0aE1ESCXtH6Ryi1d/eyFPinH6O3mZjv3CI5gOChRK7mVALiTWbsREI+uxeqgjMfpoGR2T5E4+PjY5dCjRyk38CuvJEsZrsgRm4wYk6Ck38bRzU1GszJXxCodDt3dwAnay8v+f3PT208Eih4qIxJEtZxSRv5sUO+FdDxis1CCc4UHzlNSVbim0qaoLNSumc0eJodsx7o5OEgEFrkMkSiERakYN2tHi8CxRiPnHjHP8XDoRLe3l46ML/VDt/tpGZGj9xBT2WfiQKsyhqUOt0b8sqoCvir1l+ZGsT0X4niXL3sBb7zhg3B4mJTrirjL2Qt6bBH3LplYlK2eZADRg5GgyjxuCVJzHRw44q9dS+VC9dpIZcNmyYpVAoM49RBkOKBZ0jNv3PDndnZcGVLdDkmR812eJ0MD68a4d3L6DFb048eJK6+vJ8IjeOH+/XQUViY1VtyqmbvXUoN6QveT6C8cvd5zp3iEmI+5aWxWX1MEqo5lln7fv5+szuhsPVVI/vnrX7ffeOMNsy9+cXafZeybQuwbehhEp5uWt7ZmjQRwhLhX7hnThUVLVpETdVkFnmNJryRqNzcdVwcHLuI5VRunMBNmY8P/b297IKriRerPZV6Yaa9Cx9JfXdTCgsdjNzLu3i2fvZppUM4whZ4ODk4NjJpsXllpW6vE2Kn+xuATCmVmv/Hmm050EeLgqjGD8qmGBaBO58PDdqjT0ZFzuXffTektLl/2dzR8XncnRf1DBy4qx7HdZtby1sf7lLmxkSKayYf8wQez3On6dZcMN2/W9yFbwW8YB7aUJDxAnW2xLfDgwL/1ZMLKrIx1KnNiImQnqpQzM7vo1MZGW186PvbgUN5vGrMvfKGcQkG5TclqpF9x59J0mtwmw6HXOxz6c/g6NaVbV4R1FweOiIyTpVQ295aXkzHWNGYvvpj8lhsbSTdmMs8r8rXNGizRY59GvSZdPP7sZ30GqSUYqWc6tYWmsaZZaOEMBqV0mozRBdPUY7HvzhUv2YKuAlAQwZxPnqR1062tdjbNkshqYSEMYvyvndFM6iqab99OdU4mrgPevOnti3sQVJXItUXrje1SvVCd6Npm/b+x4ZNicdG5mxJYTH8R+1rCWYmb4VXQjAgFqIvad99Nld+65bOdnBjq26qwVfqvYfiaaUIlFnQU+zKdWkI4sW1aOBY3m6Gn02rOEDNLE+rRo/YzqBZ6xpIaJ+qmgMCVCNGf0P1mdp5bm4PyPRq14/sUaZH4zFL2/Vx6MzVkjo6c8Dc3Z8eqJKrjtVzb+c0SHHhjw/uFQt+vXPHCcS3s7yf9RkVubLTlccXv/f10LBpFqIGqcIZ3DBs6ykBzSO/KihfwzjtOnDEqNQKENxy2OXtuQzLvHx+3XTGxoQzExkZaGYntCOeMtVw277zTFv85UauQ23TOc+piYkJEoorctQ+349kYpKF15toaoFvU4sM7PHTxMZ26yNVd8KEjerCJ9gNGtLmZlygYhNFDgEheQFHe3fVCiOJVS29tLclxvkth7zh5ISIIQ0Va1BnUAlXfnzY2F/lcIiKt45VX8iJe6wRBbEASvLeQjZXN+KGv06YakXXpeopP3Y9C23C7VaBeQ1SwWSVWROTcBKXKTvGhhg//c668qLqcXbx+vR06HkWvWm4qduJMgNvpQnkUEdHa5rf2VdPTouONRslVoW3neQDiL+Uo4ZmIGM1ZGC1gJlucODmlv8Qxa/eVcHXlKOKnAnXCu3w5FchS0OpqqlizGvUEVKKS7q60kwV0FY3BMktIVi6Hp143YlOxujY0G1SOy+R0NLWMdXYgXilPOxYRYZbcNKztxlUZQPc/5FJbKHz4oTuMlesoseteBQg1l4k+N65K6NznPGMzd9kMh52WbZ1i0PFwnsbG5XIjnzaqlINNx0UlU5dKZiaBhmazEbSLi8lqUYTv7ibulmtMSScp/e8jlliW6+oQE0TFemlBNMcJSwS6uOhKtAbb8nzMcxgn8YyIyUAcb5zZOiYdDuR6Dfv77ROjSQOGQ1UrjgM4GGSPFVVDIjIhVbdyXK/lvNRNx0oUiE0KZSmrBPgpyS5FLhWzJMI3NtxgWV1Njd7dTdmplAvwjq5tx1UW1TcOD91TsLqaDKSIMJTfXNhSJEIQeO2a34tBD6zRasZRNWhisECO8ym+wTnWOPp/B/HW79J4lG7WQBFpikAa1EPslvYSzxoUmZeZBKWwItWHauJSy4NIVEHGL0gsfxTtudjESDRcy+XQAyAElthi27QstehVr4wQ05+V9FyAyTrPJntCwxTwMhCVU4H+VBLZMXJdZ7ZE1JZ2mfc1oOL1GW5XegmDISaULD2/tOQch/Bp3CGHh2bvvef+S/xSTDRWK3LlxZRrJb2JCUwoFfiMXCbq0XCxGg54FkKgnLjqxETAICrpsnEC6PKfivL4bgXqhJdTvDY2knWLiFXfVw+Oh0SZwyaRFveg1NpejJwFBmeHEFmau307+Qkjp1POi+7L0l1p8mm2zqh/EQuoEzz2QzmoDmzU2ZrGuVE8vjMSHMTGFkGiXSK++K/ET3kA+Zp/8hNfPbp61ZfoClB3ID982G40VsF773k0w+5uSi6oDToHaB+qx0L1icrVEO8uYAZHowlLOO6JoLFx4MFPzFkSoJVzpGQ0aLlavrpKSu8hVpUYI/GpUUO7WebSlZCaxaflmCXDrmn8hPDd3Soe6pRCY3S3e9P49dHIs0aurflsefHFTqdhbDP4ODu6KQMzRJhTwCNiiSsjosVs1p8W3wFAviJdk15ragc1x3lG9J6cZV/k9NFKVws09rXPBEfB101HSsgqqtUnqpkSEMMxqibWgydhMrEPvvtdm5rZ86+/Xm1eN+GJlXoGpzP7l3/9137uVQdbnam0aRNdDqqnQfYx9xnhLoVZuReTLBIez6klr5Yb+lPkjJWqziYaXCOm3SBMP7ebrmZY0H9woP1ArEa1JDq0c2K1C06J/FNvvum0cvVq/fgwSocAAB4cSURBVPHqXeVgakWeEuSlr3zFFfLbtzutmBzMbIcL5mzpdO1qplBWDZg0rC1zjkSJ802nHle3vOxiYjTyAIJr1xyJLPjrXtjp1EVrzLUc+qgnJDZNOJfjwYOkj5mlyGqIXK1YxiDqc/yGSwI54olclLpw10QdsCsPSgw0uH7dpeDOjtmnP118ra7jEXsWO4z3fHXVK8Gvd14dL/oAzWZ0uWpqrAhkcCc8aTqdDRyIgJ6D8xeRMxql/kbXEWvZsd8hB4ombFw4+kX7Pisx6+uzxwpEcYiTueQiUpHYwX3PuKGeQWvWXpWKHFPfBZjg4OPgwCOfMbQKUCe8Ehc7PnaKfusts+98p9N0VmhlzaTBBwez4T3BjO99Di1EsrvriFhfN/vZz9oiSz8xUQ6Bkpycc3ycohrYocUhLhBG9NpTruZqOTrywcD64/pwmOL1Sk5mDCA4dlfsXJf/EoLEdUTa2ViW9keNETJjKYzHvkz31lv2P7773QvG48VYMg2sfPjQB+drX2sHZ1qZI2V3mkd9iY73VaJzwD5gEKURKwpR5ACITg5B4RrtQXwfH/vsfv99J3QSfusCPUSn16LeZTabgZRNR1qG5t7jOYWSblbigHFZD2LStjDmOinieDFBJxOzrS37T7H+DNTvEmGR8wXdupW4AQGRlcpmiE4JD4uwwyru5HoqPti8Mp16nNtLL6UdVgo6yLqfYzhMUTAA3JSwcaw5zQjFJNSQLQ5sWVtrGwwaPaJ+UQiVyfzkiXOTlZWUZEdjAvv4NruuazJFjLLI+WIQhYIEnl760pc6jxuoczwSEcYGY47v7qZQZ4F4TtYM0cXMlIiPyaR+mgzv67t6DVhdNfvMZ1J733gjtV/fj/qr7gobjdwRym4ts7SZR9eqNzb8ObaCqtsJoEzcUuqOUZyqeGqatEQ5GnkbSiLxvKDqTfRljkauTnHEe018r646ntbXHdfFQ4QTzH/cgFqeN2709t21ymS3FgNxcOCf/X2f2TXoOjVmcTFlamIFYnW1vViea5P2bzBoBxfkTvrRjFOaqiK6JyBq5VBRP5pO3YKO2at01xeEqxxyDt16pr4uR/xk4mMRVz9yZSl8//t2/J3vmP3jP1aLrxPeO++kWHrNoMTu89df94HNIKCYQguEYSUeHnqWzZ/+NKWCoEORq5F3mFMF4zOUt7vrijwzueRExSiIIdvoM+xVQKdBFMKFMIrUpZDjyOiMmrmKMzPAr4rYyaSd1NFsNtEkBk4JplMvu0RgSJj4jn5reHvUEeHuk0kyuE6zKtwzM3v77XLbrIvwXn45IUaJ7/FjDzaEPfeZfToguuTTNClwUE3z+B7QNEnHisB+05hkiP25KgLVXaJrpCoG+calQl8hmA8/dBH47rvpWCrEY8QJViSKOBt7trd9skFIKnI1slo3EVWCH1qGXWnJUF0n9DnmdSYDQc6BXfrdNGZXr9qPzOy/XmjJzCyFBZGvFy6wtJQ/OScHkSjv3PGtf7mUYaSdKMGVK7OcS4l4czM9owhV/Y73ICBSYpCOjftwOri6crvJxEX4979v9ru/62krPvWpFDuHsg53M3MurLkGiUpZWvJ3FVeUE9xK9vBh0icx6gKcBcxmDidsAXF04M4scf/x2Pv0uc+l50s6XtM43nZ3za5ds//ymc/4mFag27jY20t5U+BUbO/rswifc2GsrqbVgbidEGTq9kLtYLSwYx1KUGxE1+v6HNsl33orrT3D2Xd22i4RVTXMktX65ptO7C++2HaXUN/enkdsbG97mQ8fervYqHPliuuQOztt1wopJ8Ax68+XL3sZGRHa6VgvjUnOI4HKovfjxDVL4fpLS07ozz/vK1m3blWbUCc8lHISxKhPC50JEdnXwlpe9gZCWAQOMrBwhJLDV9c043KR+pso6/3328YI9eCiePgwuV3Ys/v4cdKx1EdFvKEukT186Jzhrbf8v+ZBZlvhiy8m7razkyJY9vaSFQ93BOD+ZPe8fTvFBb70UjoataBfFyGHO9LVatrazU0/VFAhxmTq+LGCRUrYDqZUJ7xHj/zzwQezu627OI82MMLWliOPsCOImi2UsSxVbJWjxLrRodSyjBYmBAVHym2aRsfimHSzNMHgdBgKN26kd1dX2yFJTISVFa9ra8vstdecGxwemv3Zn6WBRjRjINE25eCHh04cBZ/pzAmOOcg5ljV0HTVicbGtYmB0Kefjfd2hh9HIxv8CLJyclGfHz99++8QODxOHW152Vh/TvGKxdXE9iIPBx1RHF9vfd/b+ta+l51V/i4o3zt9Hj1KOEAiD+9GihXC5r2koog4TDZLp1A0KdoQ9epROBqK8u3e9H7dv+z0MHiYLbhGMEPRlODmTW0PhI6fHT6btVBzr7+m0rusdHDhBgzeOhUfl2NxMAaI7O0knPjx0SXHvnj9z61Zap51Ozb79bfvkv/xLUfbXKeWFF1K+uR/8wHWVb30rrWYQBl4StZHjMbt0QXx727nfdOqNziFTf+/vO2dRxZjN3TElGRMi5v6NYeAKugVOxYUOOlxUc8kwGW/fToEJ6pxGN0aP1eyqauWTp077k1Pmc7+1rZRL6jSuq5g0S3oo+ZrhesfHfn1z0wkOg+nw0OxP/sTs937Py719O20T0Cibb3xjtl3ahepdGnt46MRBcOXxcQoZggiypReKJ8IX9q56GYGFGmSpyNrdTQ7d2gZd7pXCemrb2WrtV85FG5VTDoc+YWNbUAF0zVjFuBK5bheMHL+PLo3rxqyddm1/P0kBcM2yqK7Jwnmffz5dPzx0xrC97cT84IGnguPeYOCE+hd/YUd7ezZYWTH7wz8sNrEuav/pn07OLBuyLquI061wfY0Ls/ZsgwPQWRCj1hx1ICYRC3HJKYrK3EBRp04WtVYhDri4itumSWn7Y5oGtTKV0/KNuGXAlePqvk7UBI1M4V5uZ1vsXxS1iosYbKrtRoI8ftzm4nCxBw/MfvxjZzRknbp1q505YW8vGU97e/bJv/mbc4pasyRK6bR67zWz0XlAZzrcwmw2HKjEyRSpZolDxpy3CnEJSJe+CIjEUuNedNayFBcjNmIbcVDjOjk6co6B7kc7Ytxd07TD9jW6GahNrviM/o4pR3JimD6i402nTlTXrnnb6Y8aHHA+toXilyxAnWLUv4ZPbGnJI3JVRFU6n40aLj2vyIxx/jkrN5alMXKlCUHsW26TdTQ8zHz2Eo/HfZ7H+oTowJXqSzzLpHruOR9E5YZxn3DktDnCU9yUoHY/x/lo53TqE2Q6dWIbDDx9Ce+xpNc0aa0d/Kys9IpGr7ccE340ai+aR5GW64h1HOILInP6VVcejxJC4wDlylYxUtLhyC5AWUQaow7AFYngIK/wvXvJKo9iDWOHlYq9vXZibm0bUiCmWjiPZMm5uHK/YwKk7e10iA33wC/EhvSjX+NxItSS3nwK9Z7goiDmTsWi6nsFyG7YiVZVHzdM7X6OS8b6YhmRkFW/w4/FOxsbyaIza8ftwQnJBGDmS0W6+RurnfJu3vSysAKVs3X1uyZWc6pF7ppydHUpxbJIPHl4mFwmL7+cRLBZ0v8ePXId8M4ds29+M3H8CtRHHMuNj3YcBRi3wVmJ7SJbIjaX/O4iUJvNsT1xEOL+Ca5x/LvmlUMcssoA4Zm1I1fgfOoXvH69XRd4/K3fSjpuFKPzWNl6r4/Vq/dVLWEM0WsRrZzxoeecaaQygbFYx7XwM21G9e7eXjv82qxtheUyB0SOph1WBD9tojvPs1GhXlxMR0WhONNWdTabJUJUkUxoOuVEXyFlqsWsuKrhpgtfUQcuWfnxeSU6cLC4mCKdybSvZ5sgSn/60zTZ0IVZR75xw+zXf73Y3O7R39lpLwtpR0qKv363aruAjtLTmMkim8mixIT4HI/TbGarIpYZHDCm6KAtS0uupwFx3ToXGsW+DHSn1VVv2+nRBL+wT9hgMMfmJi1b+5/DCcYXXJzoYu2blsdz9+/7989+5tbqzo4T3XPPOc4wTDY37ck3v2n/y8z+85e+VN3eWKeE4dAt2LgiECG36+lpQRfBdxg4M/+fPEmi08zbDjHcv5/OowUwLJSIcstsZomI1E9Hu2Kbrl5t63aDgf1yumA727hMF+qb2k9hhkC7JErufk7Ua5s1SISE7AcHrvNh+Z46yVdffdVWf/jDCxoXZu3d8yUz+VdBcH2gj3shZ0ErgX7ve04E1675Pg0Vr2YpOWUUXTn3Rq7uKGZZNgvuohNbOFOdkqdnoSU181W2c03PBAlEItJ7qEwlS5f2bW25VFhZcTzdu+dq2N27/gz5A6dTO/nhD+1/mtkVgj0K0KEBns7MrhDreeCiul0XlEQN/if6ghGhZ8uyYpLjrOh482RM0Pfx9xUIFmlF/AHEVyK8aM+d3ctZshEXFFoLXVJjBeudBu7tufHBuvnKypm++3Mz+1ezFGVUKr56V/007MRnR3uM2jCbXbfUTmjHS53sQkAfKBk2OD0fPEgxcpOJ2e//vhsCrMRgWGh9mhuF++pQB3TTM/ob9ZOdAJClx5OV/3BW5dqaR6GxHx1XXowZoDkY2KzSXQLHOb1b8aN+O03fi1XK6g0BC1re1pbjDOOT1B57e/Yf7bQNWMWlYarexaNu1t5al/suWVA1DlEiztpz80AUr+Oxi1bCruDowPZ2Cp3PlaVWKuFiMYJFOatyUN1KaNZ+xtqoJFejQow8Y+FDQwRbBZUgxxE1LzIERyWq3/MOUeLa/ytX/P/v/I792t7eBY8bYKsh2EBp1ple07NUtzon8ZxYt5JdVLABCOLhQw/jwRXw0kuJoBDB0c+oIkmvQxlxvVbXWAEGkBg3OMgpPhfsxJrG+8eiyNaWG5Gjkfucl5bSKhXjz7jPLMJEnVZxoKASSrladK/kcrZodA6Nbhr3W1aSGJ01sXr3+vW2JRf1ky6iKz3XA+ZK0hMhJ7bZcHPjhosJjdEzc47+/PPtCVVzE2kwbOTy4Cl67zUHnVkSYwLk+GYv0dpayg1OHvSmaYfsZdGrBhH1lc4D4VrU+bRg/La0HzXMLOm+R0fJ2Xxhqzbnsijde0qQI7Sc6ph9CFHH7709jxq+csVXC1AZ2LIYgX0VmqOklm0910h9TtvFb3RJYvQGAzvVjFqLJF/4wn+3P/7j3zw7ARWmaTYbhHw2FEpw0ShEvHNWSW1Zqy/jUGNlOk3Z8+PZYLH46l0crErpZuUgyl+hxdqraH2IGXn5cjuLKEEAKEz8H4+TJfbSS0nElFSK8zSSsCv0I+GKqpFMp87pvvGN37QXXkgcEHuGuIIs/evFOGHQu3KbvPvqhqV76ufUpbMC1Gtj1/7GRvLjmCUzqlpynIr9YF6xmvXwRwI0S9spb9xoKfVmliw7jkmH6Fj+uuiEiu8vLqbjTldXT3feXWrRy9KS2auvto/d1QgsxlkNjt6rHfMm0YwGSVQ74jNdaS+sKwL57//+5Cwm78aN2aUjrbRL/xOIxKXn3udAOYEWmz0tWvWao6O0Q065WMyCRRwdqw7RWu0TQdMHptP2WRVA09jJ4BNnTYmb9+k3K3g8w7LyaRHtnIOx3hKUjD+1vnPPRDfS7q4vpX3ta3Y8Gtn/NbPnTk7OGYHMwrBGqESLbw6CM8sTVxeXy02w6sNqieraq0aUQASwl1hB9FU+LUC8K8uy2RCynN0GD9jZcTsok6irbL3GZ+I9fSZOXkDD+RXYCnm6wX1xe9sWb96so6F6l5QOxI3NvJ3TbvMwt2UqkFMjs9yONqvjkzBzXaKC6JQQJxNfh8RC29rqlW6r2uCcYca9mI/uFHL2jupzTeN20mBQcJWVDJ9ce/Qa31G9iJvGdbxjfj+zdMaF6gi5Zlbvapqs2Dlt+K8Y5hp7OIquukTIIXJpKeVt0SxLtQnVpXDrdzTEzForJZqguwTEoA6HyThvPd9l6NWulQwSJF4OMI7UrcIOuwu5U9Qkj+d5lRTM0Ll5OV2NxoHsQjigiXoKSW3OntPF0MEgEZ5uK1Rg805pzTW6mmJZukJAjuXTNiBqeYR0Naic+hp4idWf6MlB54WcT7IE6rbRNfCuHIbWRXi6Ta/Ewp+yDjQ3d9PvLsVany8RTXwmlr235471HAeLZSHyiWvT8joUV7Y1PH7sTCTe01OufiVerL6F0ie4Io7IC6cpQ2eKaVDnadxTAGZ8NoG3/tfcKZpvL4qQuAapyMv1i7o0Vg+ocQnacOYotplnSqf/vP222Wc/Oytg1OolyIb7lxprv3BRyOE4Z7xw7cmTTm5n1uVO+dnPTuzBA88M+rnP+dRj0ZDNLgCKaSbOLLa/a6bWcNYSs9E7zygoO4ijVuNSGqES12dj4/Ve5Iq66byjY4qf2Ly9vSRqcxpNDo+XmjmS9tRAjTUAVUvdT5oLx8zsRz/yVCdvvGGf/PM/P6c7ZXfXF9NZEH/8uO3TwlGoCmbHbNMJU9LnckVki9T9qBgSfZTEHDRN27+mQZI1d1FfKVAhutxjdKer+VEbSAf0XfLDXHIEWFM5au3mN/oplZKabTpNKdV0S0Cu2Ordy5c9KpedRBooELc6dkBt7Pq+N3MjiksN1OzS4ZBT+/spg2iMytBnawfJxcYyCIVn+xhcUUJEaV5qSqubmjelyzLPVRA5uEKMRCUNyGQyu10iA3USIEwbOz4XnTtTYvt6l2P0QhCpuWbClwwjFSU8w/qtWVEvAzRTAiFctclYC4CI9IHUj9nKan7tVhkl6q1BTuyUuLrKfELmSNt2IXeKWSK43FbGnlTUZ9NKnzIUZlJjzLP+qEhZWZnNyhQJJ/zXvoB7rvXtZ6QJCIrlcCS/WdudSl6dzc0UCBrb0mq3EkcX11Pooxdr48ER/w8Oqv2vZwQ1m3+fQQEu4l+qvds6eLgv6IzNhQdVJlgkuvNCpG2ISmF1tb06QWaN73wnpayrteXEFtqVxHPbcBjmvvmt20D5cA3vgZbJEuSFdDzVe1RXyOkDuXcDnIfztY7YNJuZBMpx5iLupuk+CquDozPBow6Ws0AjRK8EjCI6BshwhitwOPSwQrL4dtlSjpdQceTuJbHK79r2VSZv/F/bIGZdhJdzLZzXSrgoCMFBvJoRYzA4B/EBPc3omhVKMbG480g3ADGq6/fDoZ9r0zfp/lnB0Z1wnnEsWTj6XzMtVKAuanWzSgwNugDRFU/9qYCc+GpmySj98MOE0z4iuSWasYyVxWRCoGrivOYWrEEkzKivmbVPFwUODtxNlvPR5iYB7T9b8sT6LDmGc/digVEP1or1AJoK1Knn7/7Oo3I5hXtlJRkZcQeSNqBAoPMq4DwLQUXLH19xl0enGorF+maG2PrARdxEKuVyzIToeO5xgoIGg8agGz77+ylSyczsl9MFa4a/ZgtLv2gn1u7b+Jo6osQKx+uITqlzvPV1DwC9fj2FRKBsaJr+HPVnqAECmpfjlZaU5onPrHGgWP5FLfC+9eozOqn4fXhY9vagw0dnPN+67aTVlqbxTABPA9QI0Qb2GJT6E7BL4tUA3QwD98s5GTONeBqulXm4TB8Rqe6QGuhARsW+j33S5UqL91m5QF9fXk4pC9WXj0Gi7SE5fdbFwn7Ji4LqCXOa+PVhu3kzOQdr6ze67zIXOqWNrECXhVaDi7hr5vGtXkTNzT0fRaxyvpgXCEM8nl2d83ZV25qLIO2DhJxeaJZEN7FchEY//3yxqHpNS0spyF+Pz1Q3CxC5XvQvSMdKXO+8akZfotOm5K7FQa6V06e980A8eUHdKsrd4HqlIzAUcvdObMEWStZtX70AA6VpnOAeP3aC2983+9u/9euvvNI+gC+2rbOiuNeCymOjNWM6jsW4nlchvhzx9BF/fYmu5Eur/f+3gGhM4gLT+IQcbVx4kmrArMrr2qZuINLD+nqKxX/11eR8rLWvepcTeLpWLyAqtH32sUYWEka2i2g6l8kUMgpXbpUBPH/0UevRYnE18fg0QOejjmfOexHFsZnsLGsaIw2G3svijEqQUrlOqaEQxYI2RjPTm7VPsaz1u3qXGRELio3scmb11R06nuvkbhU9Jady5vD4cYBaq30MwxkecNqRHH6qk1SNAj3gJads56g+NnR52fdhj8dV/c6si/AmE48oZSrmsmCWiLCP4hR9BRXu2Evp4nfm2T7iKifaYvFPk9tpmeS/yU2AiA6YS3GnXVdDKZC1VwxIs9mUvTqGUX0q7cHJBcHGJlTvosnmGt4H+hIL/0tmWI2wZhxVCVTU5LhdfC3aQ3ofvOdyF/UFPFAl/6PuuKy1k761IDrttEMR6EBxj+Q5gLo//el8xqzYhOpdPWLgaU713NbBPuZZtMYiskuUEyDH8WpNeVqiuNYsLFazdlrC3HuTidknmm4u/9ShSyWaTjvXaIHu1j7NDk2nefFaOk81xwXVS64HhKgoyLB51FUtqka7CjCHi45vbaWlJOJJZLq25rbeGWiHcn7UUmcomG9Fgr6rG58ODnwDyAcfuATEAU35jMNo1D5k8Nx+vNKpPedxZOVEAXLnvJCjpJ7NmIeQck0/D8xLtGyYQ/9Ttbk1dFEnM2uHs7VfTJNWOZSeXtQ0syc5ra+753p1NS0EUz5lqPejcuJTaH0GupZV5rFaObA3JsMpyT2+SxYA/hDe7aCiEnfTa7U5oKmBn7YQ0N85/RIRjKvNgxpkPwWFaPRJ6RDCaM6rBCHiYjptjxPOxc1N52orK74R7Nq1xMYpk41AHYGg9SCBEpeKGOsqA7e8IqimOEWE5gCEKrUQMVsBdVnEompVEu3zNN0uisqcEcEBO7Sbhf8TW2i/oKKWXf3gXQuMFZjNUrluc4hJl82cOMFxTMBI/T3GoTv03SwVlGMXXXBw0J5tMUWXYh8dgXxcaq7zrT6HqDSxSSfTaSSJSoYSY41dNXMC0IMW5wWNBgRymgJhcxA636xkZFGu3Im8Lz/5SRtX4DfihkqXl1NYc25mai4NMye6R4+8HvZcsOFHE3gXoE54uWWPLk08PjsYtEdadRHVP8bjlAgS/1Iu2iXn+8ixjDBCKOlxi0XOA1HCvUaC1aAdcjobAqbXc+WCjnv3ZmPusqAvY3TcvDm7N6KGM0VIrpNcY7P82loKk9nba79r1hkeXUfh/fvtDIBxja6mFNGx8dgbtrGRdAhEAT6kgwO3gra3U8c0P3BOvKOfqPzTVLmZtmnCmywy5HqbM7V3+ytUU2pE0GNWT9e1F4SqTmzhrAj09Hv3ZtNY6DJZi0iaxmcXHOyDDzw+6vLlhBNYKClJormPSKB8XTTg9JfhMG2L2N318R2P0/5kswsaF2YpW4DmITFrp6cvzSQiFzjZj2sxeplG3rrV3kSqfkSuRT8IXFWPvcxYALVoDh27mRQZZrZw+sClHLZq+pP+h+sjRQgnZlKfTkLGmhzZxN+1VFqIA+tSxd/eXsrvx9ljX/xim8j29lJAhx6ao3ohprRm+Vb1Z3nZ6xsOnfjef9+Pc3jppXayywLUCY+UU4g99bfpbMtpxjSeQ5Y14Z9GOE6nKQ+wWlNwvZoumUsGPkdYctEQVqIuLaLPY2XkfGujkRMA2aeGw1OiT9yVWIuYOdfMEhHBiSDsR4/Sgxo7r5P3wQOPLDdLSiX9iTNU9xyzv5JyGTNSWKhb5UKi9s6dZAxsbrpDcDh0RMXcciBjPE6pybVj5P7V3cmq6EYOCrunHt6nTg4t5nkVDYH4lEZUsqCi0PzWVsoYIJfjZJETR72V+wwERMBRpe++mwiHNJ8CnG+xv+//Nzf98UvNKV7HY9/txNFV771n9v3vm732mm++/e53fQlL85odHnrdGH2cYdA07Uz3qhbRh9VVf2Z7O/n1QOT+fhK7m5udR0rVjYsHD7xAFXGaL08HwaxtIZWgpLTG8vb30zHtas3ym53qECM+LI4APW1TlP6RPmZUEcqH0+e4eg14Ry0G5Zxwdf5vbHhfJV0/ahgRaRwVluXQZI8/PnYu9qd/ara1Zf8H74D69p48SXqgmRMhRKN6tG7YQPRCgKgFOBXZcaVb4u7f78wkUOd43/hGSktJzLXOhmhsRJZulvQ5zZ2qI897yt0wPOCKnBqthgbcE7alO18CIWs1rc7nrjPz19fbVn1NfOu93M47VdYPD9ORPZ//vEuVy5dbOhHaCN2bMTJVlG5uOpfhCINTEfrvb91qJ1rS80pu3kz6GpQNdVMZokE3Z5MGbn09+Zyog6zgV66Ul0AFqvnxnsEz+FVBPwfyM3gGTxmeEd4z+FjgGeE9g48FnhHeM/hY4BnhPYOPBZ4R3jP4WOD/AXCh9vEA7UrxAAAAAElFTkSuQmCC\n",
      "text/plain": [
       "<Figure size 144x144 with 1 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    },
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 144x144 with 1 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    },
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 144x144 with 1 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    },
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 144x144 with 1 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    },
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 144x144 with 1 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    },
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 144x144 with 1 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    },
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 144x144 with 1 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    },
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 144x144 with 1 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    },
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 144x144 with 1 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    },
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 144x144 with 1 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    },
    {
     "data": {
      "image/png": "iVBORw0KGgoAAAANSUhEUgAAAJ4AAACeCAYAAADDhbN7AAAABHNCSVQICAgIfAhkiAAAAAlwSFlzAAALEgAACxIB0t1+/AAAADh0RVh0U29mdHdhcmUAbWF0cGxvdGxpYiB2ZXJzaW9uMy4xLjIsIGh0dHA6Ly9tYXRwbG90bGliLm9yZy8li6FKAAAgAElEQVR4nO2dX4gcd3bvz9wu0723hRpG9ggPSCDBgAU20WKBDQ4r2AUHDDFswCT7kLd9WEjAkH0IJBBIIA8O5CFv+xCIIYFwWUjAgYUYvGBYgw0SEdggg8ADI2ijtmegB82906SHuQ8/feb3rVPnV1U9I60v3DkwdE9X1e/v+Z3/59Ta8fGxncM5/Lbhf3zXAziH/z/hHPHO4TuBc8Q7h+8EzhHvHL4TOEe8c/hO4BzxzuE7gart4rfffHN8bGu9Glouzaqq/lnr6ElP87nZYGB2cGA2HpuNRvl5vmt7JViznmYgacjPZbmsj5fvi0W9ifE4X9fx6qfOk3HrHA4O0tw3Npr98Rz/HxykNYqu+XaXy7yWZmZ7e/n7ZJLHV1rLk3XUiWjj+pufLPeMRuHzz7/wQhF5Oile3w3WibGoek1/298vbxD/rwS+wxWAsS0Waf1GI7PhMDfLd8arG1lVZkdHaeOPjtKz3HN4WJ/TcJgQgefoa7FIf7R7eJjaWyzS5/Z2+o17QDT6WCwSomm/fkk80oVLtbtbP03RTX7T9E/v6QG9WG1v6iJQwoPDQ7OLF+tUJBrrytSu9EBLQ7qGw2GdwgwGeUMZN+uuTc7nCel8u6NRegZEqKqMxL7/wSC1A6WdzxNymSUKCXCd5zxlBvzaKz4dHhbwSjekzyH2C7Hi4e8t4/VBPj1hFy7Ux6YnndN5dNTNCnqBklRW9/HjvMqFOWjfnoXCPebzOovVcR4epv0aj+tIxT1QNU+J+G6WnoPa8vv6ekK8+/cT61wsEkECOQeDTOmUJUN9zfKnZ8nb23UKewIXLtQ3LUIsPvV3FgbS3RNW2m7duEj260PSx+PMTiaT+nOwDrO8oFWVfr9woWNwXgbpwGTW7/Hj3LYiBUijzXguw//7++l/WGk0f50LSEH7EJvxOCPUaJSQ7dGjRPWQ1w4Pcz/cCwwG+buOxYsIyJDFdYx+84jnhV4dSA84tVbblwKW5uHlUe5nQZBjuL83aKMtpF+pkr9df/P4XFIqoIylvvQPBFM2zIGDcg6HZltb6Q8x4OgocwldKz99qKIfz3CYkJh7eoFf/LbNWGGjzsLgbM2OQ8oHwil78kJ5pB2q7MIi+7m0IjyNP36cHi4e62affPfyc/QMv4M8XvgHDg7qyolZ/cBB/ZTqmeW5Q0RQNGDLOl0PyJsHB/UDRDvDodnm5grimG6cV8O7FqsFzoR4ZjHylRA/ooDRuJfLpIB0tVfsBPAr76Avd/ayqsqnaLMgi4Jqx6V2Z7M6qwURB4P47PTd3xLni8S3TiiR+ZLs0QPOjHhmmQqVbH5e8/bjQ2PkurfvcX8v7doLZW6x/EFRbTVSzFQWhFqpjMY9Fy/WFQwVhZRFLhYZscySLHZwUJcT/XT295troWP201b5mOdYV71vbfnfTZLvJ6+sQH/3na6oHf7WPBernDIv1J8aepAHEAGIELCkyKkyFOB4DUA0RU76Hg6TEgHF9Hs9GOTnVC7kXg6Ctt819ZND7DT/Bnhq91Q2ZlWK10FOSzKfFw9KTbKInRps1IhqWNgVhsNOduspDOPVT/8bVMzM7De/SV2sryfZ6dKlrAxECKtyHEgyGqVnd3fTbyrv6XMPHqTvcISDg2zSAS5dqnMMHX/IObz9qCQLdVG3FRGy/90lUtzTbMF3s7I8qgI19+k9x7ZWd/GcYjwe2ihVdMj5DVva9evp//E4abZ4PqK56W9QQJUVDw7qColZpqiLRT4kR0dZqVHugJKy0hIcHWVDYjR5/T9CwlNCO6v1gtmKmgtN6CdmEv7UsDqfl6liA/wJ9EJOZE9wbXrFIlLUlI0pjEYJESaTRK2wr5UU6eh3qGZVJYo5HidlA61+f7+uLWN2OTyMlZk2xCsuBRPUjWJj/OSjjTsl9JPxqirLAhw1tQnILnoFQE0qiruKaDy+vh4TMYVi0EK02h1stu1RfoMCz+fpT6/N52nMw2GifONx8jTga9VheMpkls8G7PLqVbNPP62zUPqvqozoo1GW+7wbLlKQtM/a/iBgzmZNRALDIxaLlnQGJOyHeIot3mEYQEn7rKo6LqgwHdnsOro5M7SZTxSYvrqaoIa6+djJ0Foj257vxysRr7+eEHpvry5+QcTRniMKXRo/9xR93LqvOtjZrN6Ab/wMm9Nfq62qeryO7oAbQBR+5D+Vwu3vJ79kiZtHVC+kfJHq2TKdLlBqPRymTUcmG4/Nrl3LIhKhSSgXZpm9ei+F/ikLhuV+8UVSNDQKBYVBo2dKbN2v19qTFQtvpLEHD+osCBIbNQpP1/9XhP6sltWOrnVAJKfqdxbQI+ipoWVMx7bWq/3obNEs1BnEgeqBoNFQvDym4Kniz3+exSsIEcZkHxRQGjvQy/aJHOD9aDiIdYB+MbxQ3BO6sUZ3gNmruteidJQUz93duvxydJQE9DYc9tpxVTkt14PukGunC/zaAoeHZvfuJaq0tZVFB12e6FllEiWOpW6yjz9uDn8+z1EwJZHEt79mx+2mBLSU9fUcm7W+ngcNOVdBXDWdM0A7xdPZwGoZiA5GJ1ZoRudNqI9ZmhsxiF1N6T2t8myENZapXZsC00Z1j44Su43O2tFRDluKNGazOBxJ1wXziCLXYJDWC8XGT9FPlfZrSBeBXhsOsy0nugchHFDKeEr21G1O0SPUQ+1U2cufQrNsbAVmM7OHD+tRtNHmozwj+0T91Tp+IqAdn0g4ayf9++H3PD9mlmQ4xs+YGM9slvfPcy36QGPV3zEaE1/HWiCCgNCe2kVKxPdGx/bc8v+khcIkEk2QNcLI/vBhHpBZRjRIrwqUOpBI1m/TqBhr69XG3VWMTSuQXhbWLAc4XrwY+2b5X79Pp8mz8eKL+feuvBAoyWkholJ4HrxlAcZA6JNXAPqIQ4obg0FC9lIENFBzgZklMkkMVB8/GmHhINxw2NR89LOrvQ44HaOOBEsHEfsCJpO0KYR4X72a50gkbuSvXS7Ts22Cuvbnz0jE/lpE1JNniBiB3Xnqc/FiuufGjWxIXi7z/SChRtzoONRfjFdiby/9dvFiwh/v+AdOWKqf6HDYJK1c16gMPi9fzpOF5Hqh2i9eacF6EKJ+iKcDXC5PTT50g9FRNjbqbNYL7FVVt2OqJl9StLzuw2/I0p5T+EPM83t7GQnG43rWlneBQZXMsn3PGwGgjLi/NOiTtjiABCAMBnE0dM11CP/G4LdYpBj39fWctOGVxGhxtrfNrlxJmp5Su7297JaJcgQ89OB+3eYU3d0OydzLdyXtS3UV2ImnPPq8XoN6qPE5iqb1VIyhl6J2/TNMd3s72et8MAEHh2Qf2kdW01QEfl8uk81yZ6d5OPRvPE4EiHa8iabh5D88zAImSIWZwJ8QBq+LAmiWkToKvHZUEsSBp4J4eipIBol4Vo8mvDJ8/36S2aBwXuuL5gQnUPkqAmXHShGVcighxyWmrrH1dbNbt7K440Ue2CTj4neoGTIpcv7eXrpHI1j8+BjjxkZCeORf7m0gHRrnfJ46MksDffHF9ND9+/WTwSCxegOXLqUOCQ4EiWnPG1vNchs95XuFfhRPd2hFiBQc/r9wIW0Mm+RPtt7LpuAb5ZpHiKjPLpEEAPEVifiuYo/KW7BTZZcsF3a5e/dyG7DsNiWDa7BYIAxnqqocz45cwsM4gKNJI3fQDidhNkteDO0DzI9yQEt40YEr/aJT2gTLAk/11FjHwWYiTnDK27rkT7PwOJynmbv2odTRj8XnTKiYA3XDca+U6fAwezWoHoBSgpJxcJD2GJeo9hMpkbXBa6DGcJgmcf9+nYrBGiJjug+nZoFBPE1X1OdLVMSzqg4q2I/V+lXowOauDdeMOE/lvK+6NH7aiThAJNZwT5t4giEbe6pZfXwaAACUEATZbjRKXAxqrfcdHiZcibiCb7PoodEwZg3YM8uY34e8cv9kkk4G7ETBx2KpoO3hTBTPG9e8VlvAij7aNs2r0F5SSErteM1f2yaHoYRs0SemGi9fQ8noQw+Hbx9QcQCFEOKDJ8rM7JVXMvEpIWCIdOwBBuL19fT3ySd1aqhIp+4iVG/ug5RvbOSTokKsImI08RVFsW5W6yE64itQQH/AvMmhTWyIoISobZG4XgRQzwPXHj5sego4c1EMnAeo7myW9wu5TyNVfMRxb9CN15gyBH5+514NkYnyLEA0JeuwdJV1IhbjoQcFWU2rjTCiA0Oi/lV49tE1EVfXKGU+1W/q5zkeZ7am11h/KA5xbyApspiyRZ71bjAfOe0PF/t35Up6DqTWfAyz1GfJ8R+GMx0eJo3s4cNE1rWOxdWrSWi+c6eutYLtauNhAzS4j3vn8yTn7e83I1g1ryVafBblTKyWFVI+o7sYCGKKKIA3fi6XWWPXrvQ6v3nxhE8fDWyW+sUc4mVdQGPZYPWEm5vlMV26VJ+mr42iJiAoF3/0hxa7sVFHaiKVHzxIciV72DCb6IT4vreXS0gdHtYTmsZjs//6r7pWqkgDa/VKB3s7nZp99JH973ffNfuXf0mpbzwTIZOmv3k4E8XziNZDAPMHoPQIUTjkjEb3RuKDrqMqEVBBFWN0vZRiwS34xESjGV7RgfV5s9HZ84dO5UKd33CYkBv5L1QkVGs1q5cSi3yKUL1Ll/J+RTHyfpN0sh9+aP+zqsxeesns7t1YoAXaAgLPTPHo1GNTS8MRBfbzRDEoiRqqLETI660E3E9FpNkseQigQMp5IkpqljlS1LencuRWcB2RCLmd0HWticL4IDrr6wlPNJ2z5nv1QCWf995L7FRPE5O6dcvs5Zfr0eKelXpM19P72mvZxrWxkQfsF8xrzCtC/whkhYK20JZroY/CbiKkihCC3z3l889iI8P/q3kLPv/UV9Xa20t7yt5GBnk4G4hD5SuQOgpdAqDAXG+79wR8Bhj+uVdeybFZfnGXyxQ7T22NCDSn0p/CTz6xL3d2UhtqYPR7Hg28pAcEcDp0pfMASkndPFJVZl9/nW2e0eKrWBl1h3jjTTFHRwmBUAxAQNZhby9H/0Ch7t3LbX/8ceIwr7xSli3x3bK+GuCgY8Fs4g3QfGr+RlUVDi1hSqqdjsdmP/1pbsTb2lAYvJtLWS+2JkXe5TKR37fftpcePbLjX/3K1m7fzhPQODBIuZcRta8upbP1ahsodjvMaUM+szTf6bRZT64vkHN6+XL998EgcQmG54sTHh7mYA28HpubCfmoy0zkiKYV6hpubjYJhVkzokY/GY8SoKhMWwO8HFFVaeG2turCoe4BwqN2HJFu78zm2R/+0Gxvz9auXzf76qt8j0fwtkpcPWxEZ6N4qOgB6y0VcUS5woUYja+NkvOp6bxsqNq7vWiCj5T1IvLjq6+yq/P7388phCozwrZ9eQkN1vChXSonaqqKR9aTtVJzR9SQWY7LYhEjuWQ4TCR5Ps8I6JUAtenps+NxkhEPDpKcSH/eBqSTiqCH7He6oj2lRlvYr96C/e40FE+VurZ7iNz1MiF7AJvDFAZSwr5ZWxCN6JLIpedNXRwK1dq5XqpMUGtUH1DA4l5IZKoNqK3yIrFlvl8QernMITaeCmgBvj5pbgU4fbUov+JmrbxDjaE6l1URD6VAWWHUtaf2kVLGYb5+PbF/iDdilXocyLVQQ74e+GifEbd0//y4T0BlA/73iMipwBqtCOPluO3t/BukWgcRhXLzvD9JkHbarqosX3qNL5xcE85Wpqykkp4RdB11fZXFtokQBwdJFNLnfHjTbJb+SE3wAZyKVFDQ6FxpH+wP+4at0t+vRubapFV4jxaiJIN4ODpKC0AbihD0Q0ojJ03lAE3gVfeaZ7Xq/9PrPeD/yTf7+PHrXvSooGFmTWLsEQAE1HWLgj0BpbQQATUK+7YADZdnLh6/ThrwlCOCKKaehn0nJXbgkdEndJTMCRpBAUJqH0oZOuDpkKhnDCprs+ZR9pZu/OZmnSpq6oHef/NmOZBUZXv61qKMs1liwZhGiDDWcmuEWNFWpP2mxHSr16jzE4ItKuZrI7pQ1NJgAGZ12cNrOUrpgP39ZnmEnZ00yStX0v9RcUGznH3eAr81xOv7aqoIumRufw+Fp331du/y2t9P++ON+VGYGay0VLoWdyp+dY3n65Ub5RssTbaqYg3Fm15ITQPa6qSxALDPvb3Eqom7B8H41GSQiKpSFLoFng6rFTKtCdQ+mVqhq7JVSZ7SKuuFIdh0mg6n7ltEIX31czRRs+aBpe+7d5NRH1mOtdcsNAJIvKlF+zZLdZVr8/SD4ROZioe9IdE3PpkkexVKiDfLsCBqYCYqZTrNBlFCd5bL9DsmmqiWBt+1YHMLdCJesTJT4d4+sIIM2oCjoxQR1GYtUFGE/nzQAIoZ8jHPaLydX9eqypTNLCslZnkfNjYyxyTxq6Qo8blcWqw8cJM6kZUFl2LjeC2Ql7+ihdK+VDZUY+tslhEal5MuioIGl7ZAK6tVRGpDKr+oyDKtHXfI0pHownpAqSJRxbepGq2vScP9hNDz6cfDXIbDerEe3Xdcdbon5GIo/nh/8clYPcLB2/0g9EHu9dQM0l1CAGXrqtma5TL083kKRLh5sy7L+agHD8gwWuohgKem1aqGXTpgChwWv2bRPXw3S2uieakl8LkS7I+KNVr6n/a9zO4tEcTWkTet8zDLHAxqiHKxt1e3CzKu0EIC0u3u1lMWAYzI/hkWhY4huUxY71XQAWB4nM1yNXFVFqJ6LBpSPRpl108LnAnxtG+1f7Uhkz7bp32z+hzYxDaliUAAnkXWffQo7+mDBwmBkZMZc6kkMDY6/Lg+oUgLEZnVQ+AePMgpjrSJv1k129pkSzUrzOrG4NL1CxdS1IMmn+ipA2gDVoJWtrWVK4sPBqmt2Swhobp3tHzCfN5bm2pFyy4FCyqCNofGzjxgY3qvPqu/qQgT9cF3clrUHebhwoWmBouhnfG99FJ9XiCeUkcFtUSY1a0ThNHTzqNHOW8GJeby5bp4Ro1A7eek3h8/amFET/H8AL2cce1azrGE1GsErFdSdNLDYY7bWi7zgr73XkLGP/mTelYbpxIFRResAJ3mlK5KSyA5GXFmWZPz68I1v0563X+PLAwRYiiUFK6oALYie6ngqZdfdX7gxHCYKRj7qaKYBhcQKlecg7LayKGtC13aHITMDpZXu19hfT2N4aOPzG7fTrFihP6A+GozQgGChXSwtF4Ur+1dJR4pVOD2bidYmQ8C7atkmHW/7ryqmmwPULdXxKn8/HR8+/s5EZvnSBw6OEg4wvxfeinvA+v2+ecp8MN7MnhVVW0+6nPTwfAgIdBt7FZD3olUBUEUcaNKRsB8ngYNMlH2TMekY4RNt4VM8WjrRRG4PQtS2Q7KrfNSQV7b0vKzqxad6nt4u54v7ZW/TymUZrQpEAJ/cFB//y5UDwT0Qau0r2afhG+O3UaAv26xKJ8y/9IUf+p8W5BxzxLG47qjm8BF3w5ySk/o3MqqqifAIKzrfBQ08UgPhw/dgxr0RSYNrXrOluHQj22tMT6/jm0QiU1mTTkfawVIpSFYJIGZNWul+PY1sigcn2Z6a+ePHpn9+tdmb74ZD5gBmuW3tOBoVjlgucyVLqGMOmn63d3NigehWUollSX21C47t0PZrVcEkCdLkRue4uk9qhi1QViSyywUknLY1Wruua43j0fxmbBMtWz4CBjNjVac8Ae4SIFLGtfRUfKXzmY5Dp/GuX9jI1naHz1KGqovUcrCk2k0nSaDcbQhKiuCnJqA4oNYe0CrOUWjfL/8Mo1NkalLhowoL/YzqELbOGtpfvjKNIeRa/w9GfDa8r8bydCxI6+ZMB3lPqjiJ92cdL+/n/JI2BPKj6h4AvVTsczXjmmsRUmoBqnu3atHEytMJgk5VXMlidfLEOvrCYG9towbZ3MzXZvPc2Egz1aUQtF2C/RCT40za5MbNV5Q3U5apoM/H9jgNdVGbikLrJk6+rB+SkO93vOwAmhurmaKqU0VWTdKidAhKzELD6A/1bAY7EptxkwwG+10uUzyQCSQlzRHTx2rKlFFkom0L9Uee7jNOhGPsW1u5tAis+Yh8xleANotVF4XXO1+tFk0MzBZb4HXykgqo3TZXLjHrMiyI7ar6x2FXZnl8mNbW7H3yIsdRS1d56CsziwhwNWrdU1G585AJ5NsWKTErLbpHdNaA5ffGbC3CUWnSQ9HC7SyWo0v29hIlJrfEIxVzoO9cJhUcFabJRVPle0UcQQXDe4fkl4jBMRsECWyeIBnana+e6YtT1jHrHZZsgfhRgQN0LTaBPXwHhwk/KgdaC1TBXBSb9yoN6KJwoqkeBo0CRg7IQpIZCLh9QMajeyVHC0QRP/4iDtMFq2IB8WEmPCiDzWgavlYFRGiSF7u295OFMHLN7WsKwA5g6SI0ttGzHLBuaimrd91kLWjRljpbZQ6H86AWjhu3apLBCoxeOSDQ929m76HARnaEPPFeAjooutB9MgbqdJ+/vqqJX+/ViHyWlNPaOVFagra30+pgAcHObqXhUVMaONy7K9GePiDUaR6LByn+84ds7ffbrIXtC9Yru52JA+1pnzlAZEn7PdJuTy/MXeVdXVPkBZ4Rtu4edP17xcSyoKsy0JGidV0DAvShY5yO4J5NxQF4sgU4f1B5rmOCOTOIAEWCI6nBnDCfPwY1NTif1c5lHZ1fcM6vwCTfvnlurDIn3rmNVpUO1X5BrVSw0Rapf36PDzy8Pt8nqiXcnwIkIonGskT2vOUkutaqC0uioqF5UXXPCsqyTkMbrFIbhfux2jp0+V6rJtC610qt04m6URSf1gTjPjfrw0HToHDR7iQHoxWpDPLkbGjUTNKgkXyUaBsAG8yVjLrIwl6Lh5DI8Rd5VcfJ6mf3kevv0XBp41OlfKYZZeIp+5ffZVkNNV4mJ8K34NBNlHpRiyX+T1Wo1GWJxkgh5VnkL+Wy/x+sLNotToWDUZA7uPQMQezZj5qxE5BWDYplENLbAbLrSoRNExoDgM9PMxVlaLq5yUIZAUtyxFxNC/rsueRzK/gr9H1sa3Zmi6g592lBrlvZyf7VlUIjYyrnhto4UAmyX30qwqHt5X1gFbEU4c+rGJnp24OUjEAXGDvj46SoP3wYTawk49AyFc4zkhIBEim0D8lQYRn8/fOO/UXAOvGgcDTad4kzbJnDE8QWZEP/UYJznKZUxOuXs2prcRUanI+Wi9VqjY26m/7iXdLhEfGChJoZGtVJfYEW+FZlRFgWZqZtFzWs9MYzGhUf70SRWaI+6JyQVVlL8lZtFp99xbU17NU5oF1ArbM4VoscjSNWXpeCxIWF7gE02miYiVWDNVjMTG9eA1AJ8bpUhuRGkmDvkqhV3rdrDl/L9/SRdF+qT9yqrUAn1mmaHRKeqPyc6gl34n15/6o89IEKWfKhHTSUJyOCJVWiuf3i8+qynVEQC4Qc2srH6aDg2YtYdqbz5NhtTOgQU85kbWEZPuJ4wJSM4J/vbkaWxE2P/ssKSwbG1kDPjjIpFpYDFRPiykCvPMC5EIG50BC6Wkeeffll1uSl1SJQpsl5zXaMNbMLEco+LWMWC5cQe9VDUr3YWOjnqKnHCpKWgmgnwpieb82NprGbfonypY5q/1TZVv2V5WLdF3euO01UTq5ebOptbCQsNH9/bq7xJ9AT7Jfe61prB2PE9IFITQgnxe1cIXCKVgrXI344KsqWyZKSfyh8ZqLHC4dl8phw2HqfD7P81d7DmvDYFQ21jVncMjSbJYvCojbyizLYqVwrSfQymrVTqvjuXcvtf/wYbbXQsl1fdQUo+PUwMnZLFNHM2c8jU4Ob51hUDpAQEO3S+4bxZqoMhIUts3k4Nbm6Civh05BNVdNSfUOgUYXpfl5pItMJIoUekihipho+ETcKJFelR910iofogihEbdAK8XTQ6SHAGr/wQeZhdy+3bQZKuXneUxMH3+ciBehXevrea2e86NSg5hqJCyCDhT548UX66zAvzRYAbasm6VapArWsuFKlCEgyNYACAmRmc2yI0b3MlRU9YLfGDWJ6EOKAIRPqTbMcygMtKesR/snrEYHp+OaTLJZ5/DQ7Fe/Su395CfNcevUWi9W5UDF+dzsX//VzGxh776bN1PZvYZpqZIzmZi99Vb+HrXfGIgiQnRNYThMCLi5mWUXTmDEdjV9L0oD9HmJy6WtVVWNOsPddEh62BBPyGxTJwvPN8DPSw+GBkzoontK6IMiVRHhNKiLCgqmCknpAPi+RqNUUVSz4gvQSfG8VV7H/7OfmU0mwxNqp1TYLAvRCNjIOiQ+o4RqHkIo6ymwo1HIDqaRTz9N5T13dzNrvnUrp6dpW5x2+CQCKKlzJNJyn1M/Q0ol1zSyfDpNw9nYSJRxsajnTKuiWQS/yPyvBlUVHv1B8+4y1pINisLCPctXMq0hRlWVDfwd0CrjqVUemZS5ojmvr2dzAfPEgWBWr9/izXMoltH8whPGQwQM8D8Liaxy715y8+zvm/37v+dEWi93KOtRu5hmTWkUcBDcGMlmypkhLOCthsEPh9n7F6YBlLC5ZEqCyigieHkJ0CAC7Yv7o0BORVbAeynUpdUCvRO6/RpMp2b/+I9mf/d3dRGMQ6AmMf88BAXEvnevmUhdQygPPgKZxkejhJS/+7uJlDx+nDTWf/qnrKGa1f2QWogahYSTr7kKZnWDpSXNs6R3+MgtmuFt7Rzozc36wQUaCd6cUl8GCyjF0XvlSIV1jMDejqfcRB3KgNpJlQIqFWyVnToQzwvJjHe5TBrtZGL2859nTdprt5x8LyKpmQ0DayhG+AVk0l4A9s/4F1W8/npmpzohbUfJu3o+lBJ4Nuea4mdYK4drf79ehUrXtUNhroPvyJ9qr6kom4o6Uw+Bb887lvU5jdnnd+73EyxAK+Jhu1PFid9u3kzEZGMjR2Gr4ZzSatG4zeqxfSijOo/aidfF5oRGhkq57/jOnRFMbi8AAB3bSURBVHTvhQu2+Ld/S9hAHRIFbH2TSd3aPxrld7grS/abKz/xqGaXjceJ8OIiUzExMu4rTtcqdUWmlShhAwrhkdKfai+0q0gRHTY/USiw/s/9PRLJWxEvGisUbzBIdeK0qr1ZHdGi7CreCaems8kky/QgYKNjGlks6i9Ai+7d2rK199472fnhX/1V3ffI5nBaYK1gzHCY7B5XrqQ2vvgiPefloeXyJGGobX9IG0B5YN5984qPbS3e8MhCrxTCr4tuqMp3mF/4DrucTuMc2ojL8Ke2zxY4lYzH+G/cqNcw0QPSJvuQkwAL2tvL9WB8JHpjALNZCvspZTEhsV+9mjq6di2/kwsS7CmF3zT1Yy2XqTSAZ83K9p4gYLQ3NEvJssgapM2VIKxT2CZymMXGczqKqL8OmKgPb6wuQYQgbbe3XeSlItoe3pH53Oz3fz/1p2H9gFds9CASPIs55de/TsTl2rUWYsaC3buXkI/4OhrnOnH1DIgTqGWeINsoD96uh9FYDXP+Hu89GY1srapMc3qZs4aTaaWpUK61+LfDw+SmPgmXUtXZP4SA+cknidy+/HJdwF4uE8WYzfIclXrA0rqSdkq2pB6I2hmdQtyg5tju7iYqzJ7q+165xxMklYe1igAJMfj/i0ENNDCZpIXU33Sye3t1AbKqchZShECcarOs6ZllpB4Os3+PDVfNYW+vVgqslJer39VVSiiZz8UoIeRy+YT1+nAWL7OZJaTzFAvsXy5zCS0GoPehbJU0oQi5+pJvM1s7Pi7nnX755bcnFyksqKFZVZX2ZLHI4pBHOq/RTqdmf/mXKUyOlAGVS5fLep5JLb/Wq+pes9LgUKzXmvzKM1WVfXeYBihASGAclE8X05thRqNkdL5xI/2OFVhCV2CP7INabwiX8+ch0F9qKQcaSvVc5fZPMVeocQMYv1oJ1KwynaYs/jfeKJf+6oDnX3ihWNKhU7mAaGjZXR9PB0KyJ2S8aeI/czs6SuLX/ft5z8EnP/cGgKGeLEKFNCCSN6j43fOwWCQj8+PHyYEMUu3s1BdCU/cUCbe2smLChGXT1+y4QcUQM5HFNfbUr7//Tvok9zdkP794zNmXP9D7I9vgYpHWpNRuNMgVoBV1oW4cZqVOZjkFgt9AUsYZaeUcHko+oJyoaNWqjXvnOEigWhWU7Ouv0+fLL+eBgphK8V59NT9rlnZWk2PN8v1E3TLo6TT9P50mt5w6359Qvueq4wbl47uumfduKeVT8VST5nn+pKij3wR1lmuHusAUh1b/5WSSauLRTgl6Ur/GY20XOcB6iH2ETWnhBoPEnhVhaeP27XSPvwYFpAJqY4KQ0Uio1k+V2TQmCwFVNyGybdAWhWz8qVH54fLlTAnVM4IC8+S+pPWu1awWGpvAOmouDr97PcgXPGJ4J4pHtHYlQI4jUEBJb+RB8N9PCa0y3vb2t8caCOERT8vPQggUL1goXezpNCmmy2U9RYL75/OUMmsWBEPCk70G89VXCUGIREG+g3xGdgyeD52kDjSTCa3KLCExpwQsoOLBlSvZwCntR5RP/9cz48VLvntk9QTsZN1gV6WKk2bZuq0UQA8qWp/KTlB0qGMUt79c2vMvvliU8VpX/MKFPPbpNFkqVKGketTWVn0hPLXXz0uXckjdbGb2m9/k0K07d5rPN4DyrJqkQgaZkgKoUaTNmjVJt54uf78mxhDyTeaaOubRjAhFZuKO8vnkcAV3+8lnZHopKZi1WsoekRTA6IODugihBbUnkyzrsT4PH2YHs1KVaHAF6EUvySqk+AxIhwtIXyzs+9V5m+WTTBCJ3gu1b8gtNKQde1VYJ4/6p96KvqxBkS7CAi3dGlmDqyptopIoB9EbzAOC0fp/6bnGRaV2OIy1rAPyHKDeHc3LRWtUbdDbAP33F14oDq2V1X799bfHWgeRdr1yqGKSJnn7scCKoexYO65cqSuKmh23tvzv9MWTefU9ecQrnQKzOPJS1W697gXxwSAbLVn4yCGu93sWJtc98rURpwhKFA9oJMhHjfo1UxkPdyICKXWXoTRRrTmB569cOR2rZTx+7YgY2ttLeKDyd4kllBSqyLXXuuhK6fyK+7yAqEHK1Kvcppuiu6+BhSoL4tXwlRX9ONEIfKZbT+qrOOHXp9SEXqtxDP+APwz+oDJ/EA9hXqNP2gZyFlbLfqhWpZSZsZIf6iun+gql3E9UsvfZ+zHXilArydVOvGCprDWavH8flddmdbJmibVTpUj71ng9zW5XFqVyosoQwYa1iUj+UEfXorYa4koJ+RRYP/82QWW7ZnVXFaJHCZED6EQ8n1Svbk7VRhmjJxhmdXGHw4MpxccTal/1kQarHbHTiNpFC95GomEtyEGHh9l/qJb+5TIpEvj6ptPEin/0ozxxb5gTtd+XxShN2U/di506bP+smUO+Pg8wf7RWj/EcOI8UpYkE0HoXYeuquAHYadV2C4JpyD+RuCqikZBkVi7jXx5xy4kq7ZCSXg/aDvYcSDsRzZwiFUDVxaKUVqtuLhYJGVH7zWrjWPUdvm0KhxJrhqNTbihq+hCg2j2bslgkQzwFYZQNqqcIuffFF1vKImTou90NGZ6wuN3d5qFWwI++s5P29PLlvCBRMaNTQXQqdVEjiV09IHzXxGaNzdMJI2t4Vg/bVoWiquovJTnlBE+jaLR21YdXYy5ZLnNUbzQg3fweuRYn3bZd1NoeCuwTwQ0njVVNmd0s7dONG3mO0Tz8/ItFs0uqe9v3tloeXpbQ+C6omJJ+rmFamM8zwqGmU05AlRiHfErtIkrWhjj+TGkbEX6EykYb+MPLxur/lAfWmnNmeT07olw7jyCKgC6EmrBwEkT5twQU8L0gV59AeM1TLT1VKgfogtChWV1RWC6zo1P9tWRXT6c5dY620OYYg5pwqqqZGAwS6tgLygR/KpvrXqoIxXSVQGs3XqErrXPIcnX8+j+/ERZOog1v8tYwcj55j8TmZus7a1sRD+7RJbd7h0F0b9v8PNROpWcLepK839asjog8A6JoHBLXKYuwXCbXydZWMiwCIJ76sjQZSB2rYA9yoCKem4sOC1gsUpT9D39Y33f/eBtb7cVq/c0R+IGBWNReoyaxWd3vSc2Wrq67bojkt0jm4OSuIs50Il3pIc9XIr7jdxak8J6MDz5IC7e5mcobeA3q2rXMPn3sVtsk/VgEIqUC1yS5J+q9Q6+B42k2pi8W4OMfoyG1QrS5Gsk9HmftHUoHASC+T6N6CtBJ8bxS4T+jtMtiFLFr2+9JWIo2wvbouyoQKtNx3Ydxc4oJa0J+a9OMo3v6TrRFQzg8TPtImTPMgXBtpIJSnIMWDwCUC3aOrQv0jdusFQcShEMMIjhDY/mirrt7TW1rdJHPGdBXHcB2S65MIEQ6FXxgbf49oR65NAQpokL6zN5eftnI1laa1Ntv57AgjVNSgyiuIhBvuczvgdB3ierEoA5cc0oFFE5zblEm79xJohLhf0gH3jsHV1cRSxU8dT3qsjSUDDU3QdURI7yowZ5A3YbDbB9jL0YjCwsI6ra0XhXwHgi17fGbnkoVoWodBvJIw7LuEahNiGkTGv2JpprRO+/k63gyKGRy9WouNl1SGQ8OUigWNVX8GOCNLSSHA8sfL2Ih0HM+z0Njb7UsHc16rq9I5w+6TqmGfMoWPbVQ0UTFFrN6RCpUr+3V6QKtiOdZK/37NAZdDAgF41tZ1ugjHSsVW6WD2Swj1eef57B1Mu4jnhYpMKNRDolih30YVTAejcU7OsqKm5qXjo4Ssbh1KyWJzWa5nPHOTj00Dvs2ebuR8uf/LzGGkxuUrenvvmxIae01PL0FWhGvpJaX9loRUP9KcKYX3PXRyPQeagZfu5Z2j/cmAJcuJVdXFBIFTwOIfPWLwzPeiFwYIoSRpHjyyDc3cxzCxkZCOGyhZmlfHj1K3zHI+0hxs2aWgB/KSR3CkvzMgezCaF0XAgs6oDer9Vyri+BE1JJroetGGzZrGqtKk9fV9t/N0g5B6ba2stQdJfBCSpDjoiy1rhPVcdroAs6gaaOIqiS2/+Qn/8t+9rM/PJEMMKEdHqapaIIVOe7I9qqI+gBsOORJqHykZETI41mtzhnQXM0W6I14JUWydG8fKtm42PZg20ZjW/PswSz97mvi6WRwIO/tJfnPLIVEk86lrLRNfuycZH1Y7Cs1VvQM7u6mIf/BH/yh3biRqN7eXmK9g0HOKWJ6BONquKLWmdSh+2HXopW7Bh3NN7rWI52gM71RT6T/X+/zSO7lQrP8suKwAQ9dfDq6V6sjKWXCvbK9XbfHMY79/UQVP/gg5V3CMijz0DWOPiYJN1x82LNZtslWVZbxxuOkcN+8makYpjOGpq9/8CmkGkqoQ4zOdmuwgm6+z0Ri0PpH5x3QGoH8zTffHntLRmls3OPHdNJRZKNrW40oEjjqMGK5PLtYJCViPk/yG1SRQACQlOI0i0VO6NZxqRIRHYiSzOGASvE6bbRa2OH2dnKcjMf18m9EA5H7MhwmpESJxPyCLsSrDohS0aQrb5Hgr2HSMqu/QUd9d95cgeGYTC4ze/7P/uxsEcglxIpk6wh6x4JpZ54/+EH5AUZaJYZFLSVrVg/iHA4TiSEUSDU7kK5t4iXVvwPIGwfxmLI2gXmMYRweprIwH35o9kd/lI3OZokCksPCC240yMYH4ZhlxGQJzCzb4zS3QtMN4CB+wHT20ku5MkML9OJlbeJV2/VWrbWt0RKFM2sqHfq7KgRQNQrW+OOt/WE4+8Uv8q69+WYSpvwkS/KOH3/HXNlXLsOlFNSuC3JUVfLlXr6c9riqsqF5PM4VRrH2IIGwREr5/JCras3W1MdslsUU5szNTEAR0SyXmegozthbuVgVVjKVdMlIfWQ9tZxCyR4/zhESinAsnGp0w2GqHFpViXQQaQyf4zmPHb7/komlqp6sSeI+vOtjOEwslepZao/zCAJiDYeZHTOFL79M9u933qmHEtJWyTjQIB6e+yj2aii5YrR20lMub5Xxvv3mm17Yo8LpqeLoiKtSKhb5RNVbzrMgAwvDjpolm52PFDZL91D3n1REylmYJR7GLuuJ3t1NNdWuXUskRQ1kauGPjKdP2BRynr6DRDVRCK5ZMpHwkhyUCqwV6jQwy97Ao6OcitoV8wiEsrhSN08YPAfS+bJHR0f2/O/8zullvD7Qm7pFbLSkvUZyFQJJiQ2zM/hc0cK8TcH3q68W0vIGilBgy9//vdnf/m2iplrSXgMOAYJDnSWeZjWmkSIIINhsltzBDx6koBmaXSySIqGFfpD/GKYS9FODHla/3m0NswYdmm2/ofXU2nq1c9Jzi9biQWvREQeG4cosUzs0q+3tpP79+Mfp+sOHqWCz9kvcvZoIkNT1PVwq01y4YPbXf53fAcr16PBoLTGZu1YSUHERZQDEGY9TObd3360TFYpaItvduZPteuS68xpS3fsSF/S/NQIIPHdSrPYhZjqZDmhntV9/fXzyohEVGlQtUvB+TQLGzOq1dDVxRtmmF0gUUP+oYkn2OO0eHJh99FF61cCrr+batnt7WdIm0piwasajC0o6I8ikNdjM8suDeVZtE1rqQrVox+qPba0WSA2Fo4g5y3H3bvoNrs758O+Go3mVFL74Ip9PKnlEtvASw2nUX9HOcT96IXQwyGu+uWnP/+AHp2S1IJ2mr6ml0tsBlK2pSQPQjCSeV8RTVwwrixEKrzpIQTkqTdDd3EyC0auv5spHmhOrydn8jyJCLRZfI00ttFRWYl4qXEe1Ugqxe2t2bKNRtukNBjlFQ5vQsCZdZgWNtFfi+s//nN+uevNmDiZAjuTM+LPRAC8f+/Q1P7jJJGN6C7QjXlU1483ovG2Q+p0B8YwPyCzZvwgy1NWGKkF51SF571565ubN3J/Px9DfZzOz//iPtEO/+EV+2RxxZmpgVn8t1E93zEdiqhLkzTDBkkXcmiYg6hBrzGxR+RhqQ25umv3N3+Tlj4zJDW12FWhDKs2DaYFuxIu+d4E3wurGR2p4VJsL1uXT1qbTbJz0tTuoAAo7j+YCO1wszC5etMOdHRsREqW7iMNUbRbcp/NS+yBUMIqCDcDLeTQDgYWgK/tVKcdTQIg4ab/kMNPXqZDuacj2UbP97nIj9cJFyWBammEfvd7fQ+mvySQh30svZZI/GCSX2BtvNNtTzRUtkzK1n31mo6pKRjCUD2RBT4KUYuu8tF5LpCxFVYwcgDBUdoeYP3qUhqxl4ObzNNytrfx6qkhaIbRKWfGqUfu1dSwNPLqvyy5rfd5z8YwwvgaRrUgBCoVnHOFEgwKWy1wcODoYalqBSj14kMvOewqpY1IyESUwd2nnBTnPd6fejMEgRXJR+o8pPHxo9u672/bppzlIAOBMDIc5TQJE1LLCKwNr4f+i+5hvB96shlWRIZE/r1KrqUOjeqN0QK1xAXjB/aOPEqL86Z9miqTlJszqZhA/LhX4afsv/sLs/fdzW2bNIoXK3xT52NU20wHPRjHrxkv4cu0UHTJUbzJJLBflY3PT7MaNa3b9epY4dFtUQdEiBjqklWnJMyA+7S32GWWE3cp2zOrqVqQR+UhFbQ8ycOtWIgF6bGezhIyobL5fs7rTW80/INvHHye/7MZG2knvqfdmHw+qwChlVetw9KwzKEd2Nqak3PrKFbP33su+WWWvPiJMoYdprQa9qw6cEtpZbZdy4VUylX1Qu/xzEanWCkxe4sYTQab/dJpfovL++2Z//ufZt8q9wGKRNNd/+IdkafXm/EuXkkarrBbkRCb0UnykekbQh/0u8wtZoHB6O7qSMoLpNL0ZHVOab1KXzSy/SWA4TNMnd70PrFpUaBVoJ2fb29mTffly/p3TihlBZ+nVNL5HpcoVyTTDnw2lNsndu2Y/+EFOTqDtd95JSgHpdlWV+Q/jWl9Pn/fupXth09gEd3ZyDoVGMcPi+c7Y9TcfGKDV5CNAezhZ/dTumh3b90b1jYZVmmVquLeXtgQPB+kNXiM2S4yA8HiWwyxLNyXm4+FZUb52xCOvTn2kXuDWDeB3s+6qkVqTxCytzP5+tozv7uaIx+UyVVdn9TCzoLqZZQ3ziZmkIQir3U1lzih8h/Bd9QtzGEpIVeIOkWlJ75H/fW1k6gGp3FZV9cKWvjm123txGr3MSx1d8CyQrx3xkK80cJKZagKvWV2IUHVKc0z1OkfY+450g7GekoJoln7HjaWvE1C2iM3vwoX0Uo2bN1P0pFpdzbJ5xudlmDWFLtxpBwdZ5SREWMtmKUJ5BNQASUVg+c57KqpqrTGkixdTYMz2dmahZvkNpwzbLGek6TDUSrSqvtArAmkFaO9eU/h0QflNX6GkWqFKxGaZeninMvYAyh3w4ozHj5OxajpNgv/rr9d5hbJ5v7lsonoYFosmYkH5SMlSALn5Tr9XrtQjXdCi/fqUdlVLpvqxaN9P/o8cLxsbCfn4fTjMIYfKeKJEsNMgXAQg4VkQsHsYFCSEmugM1CdL7p0GYprVEQH7AEqA1yLv3s0r+8or2UOuR1aRzZtz6B/E10IzxOaZ1QMatYSZskL6iZCEA6N+Yp2r/g9fawuOWy4T2UK0sRQu+r1Rjt/ToeB7ZThtel80rKcFERXsq5B0I57argDdLP3c2ckvGPEbig8Hto16hUB/8WJ620pVJQ8E76MFGZS9RkAg59Wr9bAl+qdqgM6BoACoqI819wjC2CMKFXEEnumicIwFJUz80Wrr02GchnIFYmUv6GNVW1UDbm9OQ6H8YkWAGnbtWqYq+pondb6vr2d2OJ0mNeyP/zj9PpnU366nIbpsEO0TiHb/fhJ+3nijXt/O52Pi/Hzw4MkKyG7oi0d89IkqCF2kBFteVMCk7VlNohEE9kqHKg1YmfBwRHBW9vo02LOHdjueUrTI/qb/R2yGhfbUQ6nh3l6ysRH5C5JqWVeluqUxkFrnX3mOfEl8Hu3gt+UAoMBE1ljfJ/dGh9Fr+X4NAS+ysC6YZZytQ+19PsqeYaxCwZ4VtCn+Cu1DxRaGDu+NRSCT1r/V61ANXwYL3+svf5kQZXMz2Qm5dulS9suCpLdu5TH4TOXlMrWxtZUiIH/0o0xZkU01hIpgTg3ZguX5naUP1sPbNnQcuia6DtF6evMLsnEk/z35H7aLjgKR9p7CLgSMhtaHoUX3nhbam9CwVW+P6jtKf99ymZDq/v20YoNBYs0gD8iAC2s8TveDlDoODMxa/QbWTfAZiIIiA3IRP2QWKws6x6OjPAb8uKV3d0bSPkgNe792rV63gud8GHKgKavMVzIJdkGXdnsWxOr7bPttOsISPS/1FK0CrPX+/bSZs1kSTpDplM0hb/lEUEXg6TQpNFAigjl9SS2z2AA+mdQDFKJkIu6FKgEa5t9G5VRO1crYHumIAICDlHzXy6WZPfdM2eVvA56B2BgA1Gk2S35T7GEEmpE4jWAPaNkjzBJ4MyYTs08/Tfa+27cTNfnss2RroCi0WbYzfvFFrgJKZo1SHZ+Iapa/I39GfMwrHCXyMxolTT3qg3l7+ZJ2iAh9QmWfq47t4GgttPNp16ehXNGznBstvHBWOB3irSogYKf68MOEdORCLBYpPwJQiuLbQVZTOfL7369Tix//uJ5CTzsqt5GMosXm/ItRSgoU0JW4XCJHpbDh0nrCojXn5cm1NpOKt6t3DdGL7dFQkE4iaes0cLbH2xBQ5bAHD+zorbds8NZbCVnwIhAxzInneeS5/f16KXuzrHl++mm6fu1aQiIcm5RP8M+ofXF9vel/RubzSMfnzk76TjySIkf0MhBdA7OmK0EVlmg92WkqGUB2nogdGmnmxVEklDYE6ZKYIsLvh38W5OsfFqU96mc0Gn1uOjV7/30b3L6dafV8nliinnbdSBQGrUrt28fA/Mor2TNw/36qDuU95HpsF4vEKzzJiEw1wNFRDg2JSlgoAkfrE7FfbH08E/VL+hnPBvdFnF+/ryILRtvn+3oaGq3ZWSheVdUjQyJ71+5uykomUPPq1YRMb7+drnMvqYgPH2ZkI7/VLNN4KMBgkJDnzTezsZd7Hj5M7alfieADtF0NWVekhLUR4cJvg0HK8VBXoI5f10QPUoR82qZSeKXSzAcFxvcbbIUXMff3m2UuuqCPpvu0lJp+BuS20ZSO3MFBQgIqC5Lf+sYbmW0sl1lon83M/vM/U5Tj7m69BpdqooAWFKF2K/F302mdlQ0GKXPm448Tm790qe6v1blQXtPvpC9t4Q+Zr2BZIj18YgKKgk1h31980UTSJ9DmoPeE8mkCy/RsZTwWzCsPXfY8iuKAYNRZeOWVZCiezxNivfZaauPzz5NW+stf5tALDM+6kXgaKJk5myX2h0xI2JKXt0DQ11/PlKUUVVxbHfkdf6p/jai2/9VXaX6UPUNZ8u+QODrKFP3ixSy7eWSfTNK6vP56ed2t+VhEnaItfFpwmiiV9u4ju5RZLMeoyQR/KnVW5/NUp45NG48T5dPoltEoFcSBPV69mqNRoIp81yBTs4SsVZWUjNksmU30RbjLZTbd0L4qEiV7nMYS8uffhaZw/XpuRysOaGkLYH29/jITvCc6LozJWrNCMMb7cEtiZamO9lmR79mFRZUQTEFZFjIYLHQyMfvpT81+7/fqIUtEitDW9evp9OM98KC+XaiVJoHD/i5erGfBeJaHnOjNE+yCbjrIohEs3B9Retih7qhfP2WZiAdVlWtLeNsFFa80d7cHdLHXp03xTgPdiFdS9/2Goo0iX1HSCESi0hNaKBTSLLvmdnfrSQIa/InSwYrdv18fH0V9tDIN1zWZyL9OIMpw0/KrRNx4PmbWrHzAdQ6GZtp4hOQFFlomylNS5sM6+ddrBdulIvalS7EI7gn8aRCxWF64Z0Ptd/kyYJGdTv+fTJKBWDPMoCRsDOxWT7WvOmOWCyf6pG1gOq1HSMPmfZEQCjVeuJARwSfxKKjwb9Ys4lNbvSe/KyskyKFLRQQxQSwdk0ZGs35dhjmrn/NS2CLGiKetpa4K7YjXlRHiRw3l8r9pqSI2iNPsqQZITsqhRsXAeszStevXc4wf/l7GrRtEXobPkIkCAhgfVXL0NwV9Rg+Mf3GyXydMI+Nx0vjv3au7y8yyf1qLAfkxFkCV8NKtkXi7ChRluxUaa62Pdw7n8Kygu3bKOZzDM4BzxDuH7wTOEe8cvhM4R7xz+E7gHPHO4TuBc8Q7h+8E/i9Pk22hn8Or1AAAAABJRU5ErkJggg==\n",
      "text/plain": [
       "<Figure size 144x144 with 1 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    },
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 144x144 with 1 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    }
   ],
   "source": [
    "\n",
    "for t in range(1,6):\n",
    "\n",
    "    torch.manual_seed(t)\n",
    "\n",
    "    import scipy,scipy.spatial\n",
    "    from matplotlib.colors import ListedColormap\n",
    "    my_cmap = plt.cm.seismic(numpy.arange(plt.cm.seismic.N))\n",
    "    my_cmap[:,0:3] *= 0.925\n",
    "    my_cmap = ListedColormap(my_cmap)\n",
    "\n",
    "    for image in 'ABC':\n",
    "\n",
    "        if image == 'A': img,cl = numpy.array(cv2.imread('ILSVRC2012_val_00017700.JPEG'))[...,::-1]/255.0,0\n",
    "        if image == 'B': img,cl = numpy.array(cv2.imread('ILSVRC2012_val_00008161.JPEG'))[...,::-1]/255.0,574\n",
    "        if image == 'C': img,cl = numpy.array(cv2.imread('ILSVRC2012_val_00026451.JPEG'))[...,::-1]/255.0,497\n",
    "\n",
    "        modelbefore = torchvision.models.vgg16(pretrained=True); modelbefore.eval()\n",
    "        modelafter = torchvision.models.vgg16(pretrained=True); modelafter.eval()\n",
    "        modelrand = torchvision.models.vgg16(pretrained=False); modelrand.eval()\n",
    "\n",
    "        for i in range(12,len(modelafter.features)):\n",
    "            modelafter.features[i] = modelrand.features[i]\n",
    "        for i in range(0,len(modelafter.classifier)):\n",
    "            modelafter.classifier[i] = modelrand.classifier[i]\n",
    "\n",
    "        if image == 'A' and t==1: print(modelbefore)\n",
    "\n",
    "        X = (torch.FloatTensor(img[numpy.newaxis].transpose([0,3,1,2])*1) - mean) / std\n",
    "        L = (X*0+X.min())\n",
    "        H = (X*0+X.max())\n",
    "        X.requires_grad_(True);\n",
    "        L.requires_grad_(True);\n",
    "        H.requires_grad_(True);\n",
    "        outbefore = lrpcnn(modelbefore).forward((X,L,H))[:,cl].sum()\n",
    "        outbefore.backward()\n",
    "\n",
    "        Rbefore = X * X.grad + L * L.grad + H * H.grad\n",
    "\n",
    "        plt.figure(figsize=(2,2))\n",
    "        plt.subplots_adjust(left=0,right=1,bottom=0,top=1)\n",
    "        plt.axis('off')\n",
    "        plt.imshow(Rbefore[0].sum(dim=0).data.numpy(),cmap=my_cmap,vmin=-50*Rbefore.std(),vmax=50*Rbefore.std())\n",
    "        plt.savefig('out/%s-heatmap-before%s.png'%(image,'' if t==1 else '-%d'%t),dpi=224)\n",
    "        plt.show()\n",
    "\n",
    "        X = (torch.FloatTensor(img[numpy.newaxis].transpose([0,3,1,2])*1) - mean) / std\n",
    "        L = (X*0+X.min())\n",
    "        H = (X*0+X.max())\n",
    "        X.requires_grad_(True);\n",
    "        L.requires_grad_(True);\n",
    "        H.requires_grad_(True);\n",
    "        outafter = lrpcnn(modelafter).forward((X,L,H))[:,cl].sum()\n",
    "        outafter.backward()\n",
    "\n",
    "        Rafter = X * X.grad + L * L.grad + H * H.grad\n",
    "\n",
    "        plt.figure(figsize=(2,2))\n",
    "        plt.subplots_adjust(left=0,right=1,bottom=0,top=1)\n",
    "        plt.axis('off')\n",
    "        plt.imshow(Rafter[0].sum(dim=0).data.numpy(),cmap=my_cmap,vmin=-50*Rafter.std(),vmax=50*Rafter.std())\n",
    "        plt.savefig('out/%s-heatmap-after%s.png'%(image,'' if t==1 else '-%d'%t),dpi=224)\n",
    "        plt.show()\n",
    "\n",
    "\n",
    "        X = (torch.FloatTensor(img[numpy.newaxis].transpose([0,3,1,2])*1) - mean) / std\n",
    "        L = (X*0+X.min())\n",
    "        H = (X*0+X.max())\n",
    "        X.requires_grad_(True);\n",
    "        L.requires_grad_(True);\n",
    "        H.requires_grad_(True);\n",
    "        outfull = torch.nn.Sequential(lrpcnn(modelbefore).features[:12]).forward((X,L,H))[:,:].sum()\n",
    "        outfull.backward()\n",
    "\n",
    "        Rfull = X * X.grad + L * L.grad + H * H.grad\n",
    "\n",
    "        plt.figure(figsize=(2,2))\n",
    "        plt.subplots_adjust(left=0,right=1,bottom=0,top=1)\n",
    "        plt.axis('off')\n",
    "        plt.imshow(Rfull[0].sum(dim=0).data.numpy(),cmap=my_cmap,vmin=-50*Rfull.std(),vmax=50*Rfull.std())\n",
    "        plt.savefig('out/%s-heatmap-full%s.png'%(image,'' if t==1 else '-%d'%t),dpi=224)\n",
    "        plt.show()\n",
    "\n"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": []
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": []
  }
 ],
 "metadata": {
  "kernelspec": {
   "display_name": "Python 3",
   "language": "python",
   "name": "python3"
  },
  "language_info": {
   "codemirror_mode": {
    "name": "ipython",
    "version": 3
   },
   "file_extension": ".py",
   "mimetype": "text/x-python",
   "name": "python",
   "nbconvert_exporter": "python",
   "pygments_lexer": "ipython3",
   "version": "3.8.10"
  }
 },
 "nbformat": 4,
 "nbformat_minor": 4
}


==> fwdpass_activationstats/getactivationstats.py <==
import torch
import torch.utils, torch.nn
from torchvision import models, transforms

import os
import random,numpy as np

from efficientnet_pytorch import EfficientNet
from efficientnet_pytorch.utils import MemoryEfficientSwish, Swish

from perturbcode_base import dataset_imagenetvalpart

def fwdquanthook(module, inputs, output) -> None:
  #for each sample, pool over channels, and spatial
  
  pvals=torch.tensor([0.99,0.98,0.97,0.96,0.95,0.9,0.85,0.8,0.75,0.7,0.65,0.6,0.55,0.5,0.45,0.4,0.35,0.3,0.25,0.2,0.15,0.1])
  pvals = pvals.to(inputs[0].device)
  
  if len(inputs)!=1:
    print('wrong len',len(inputs))
    exit()

  #tmptensor = torch.flatten(inputs[0],start_dim=1)
  stats=torch.quantile( torch.flatten(output,start_dim=1) , pvals, dim=1, keepdim=False)   

  #print('tmptensor.shape',tmptensor.shape)
  #stats=torch.full( (inputs[0].shape[0],pvals.shape[0]), fill_value=-1000,device = inputs[0].device)
  #for b in range(tmptensor.shape[0]):
  
  

  print('stats.shape',stats.shape)
  
  module.qstats=stats #batch, 22


def getquantstats_forward(cfg, device):

  addstub= cfg['addstub']
  numimg = cfg['numimg'] # how many imgs to evaluate
  bsize = cfg['bsize']
  

  
  root_dir =    cfg['root_dir'] 
  xmllabeldir =  cfg['xmllabeldir'] 
  synsetfile=  cfg['synsetfile'] 
    
  modelstr = cfg['modelstr']
  print(cfg['basepath'])
  
  transform = transforms.Compose([
          transforms.Resize(224),
          transforms.CenterCrop(224),
          transforms.ToTensor(),
          transforms.Normalize([0.485, 0.456, 0.406], [0.229, 0.224, 0.225])
      ])

  ds = dataset_imagenetvalpart(root_dir = root_dir, xmllabeldir = xmllabeldir, synsetfile = synsetfile, maxnum = numimg + 1, transform = transform)  
  dl=  torch.utils.data.DataLoader(ds, batch_size= bsize, shuffle=False) 


  if modelstr== 'res50':
    model = models.resnet50(pretrained = True)
  elif modelstr =='dense121':
    model = models.densenet121(pretrained = True)
  elif modelstr =='effb0':
    model = EfficientNet.from_pretrained('efficientnet-b0', image_size=None, dropout_rate= 0.0 , drop_connect_rate=0.0)
    #model.set_swish( memory_efficient=False)    
  else:
    print('unk modelstr',modelstr)
    exit()


  model = model.to(device)

  model.eval()

  # attach hook
  handles=[]
  
  layernum=-1
  for ind,(name,module) in enumerate(model.named_modules()):
    #print('name: {}'.format(name) )
    #if name ==layertobeattached:
    if isinstance(module, (torch.nn.ReLU,MemoryEfficientSwish, Swish)):
      h=module.register_forward_hook( fwdquanthook,  ) #hook_factory2( channelind = channelind ))
      handles.append(h)
      
      # create paths
      layernum+=1
      outpath =  os.path.join(cfg['basepath'], 'fwdactivstats_'+addstub, cfg['modelstr'], 'layer'+str(layernum) )
      if not os.path.isdir(outpath):
        os.makedirs(outpath)



  if len(handles)==0:
    print('no hook attached')
    exit()


  imct=0
  for ct,data in enumerate(dl):  

    if imct>= cfg['numimg']:
      break

    imagetensors = data['image'].to(device)
    fnames = data['filename']
    labels = data['label'].to(device)
    
    imct+= labels.shape[0]

    with torch.no_grad():
      outputs = model(imagetensors)

    '''
    for b in range(outputs.shape[0]): 
    
      fn = fnames[b]
      
      layernum=-1      
      for ind,(name,module) in enumerate(model.named_modules()):
        if isinstance(module, (torch.nn.ReLU,MemoryEfficientSwish, Swish)):
        
          layernum+=1
          outpath =  os.path.join(cfg['basepath'], 'fwdactivstats_'+addstub, cfg['modelstr'], 'layer'+str(layernum) )
          
          savenm = os.path.join(outpath,  os.path.basename(fn)+'_actq.pt' )
          #uses module.qstats
          torch.save(module.qstats[b,:].cpu().data, savenm)
    '''      
    layernum=-1      
    for ind,(name,module) in enumerate(model.named_modules()):
      if isinstance(module, (torch.nn.ReLU,MemoryEfficientSwish, Swish)):
      
        layernum+=1
        outpath =  os.path.join(cfg['basepath'], 'fwdactivstats_'+addstub, cfg['modelstr'], 'layer'+str(layernum) )
        
        savenm = os.path.join(outpath,  'batchind_{:d}'.format(ct)+'_actq.pt' )
        #uses module.qstats
        torch.save(module.qstats.cpu().data, savenm)    
    
if __name__ == '__main__':


  seedv=18
  
  random.seed(seedv)
  np.random.seed(seedv)
  torch.manual_seed(seedv)

  cfg={}
    
  cfg['addstub']= '_seedv{}'.format(seedv)
  cfg['numimg'] = 1000 # how many imgs to evaluate
  cfg['bsize'] = 64   


  cfg['root_dir'] =       '/itf-fi-ml/shared/users/alexabin/imagenetvalimg' # '/home/binder/entwurf9/data/imagenetvalimg/'
  cfg['xmllabeldir'] =   '/itf-fi-ml/shared/users/alexabin/imagenetvalxml' # '/home/binder/entwurf9/data/imagenetvalxml/' 
  cfg['synsetfile']=      '/itf-fi-ml/shared/users/alexabin/synset_words.txt' #'/home/binder/entwurf9/data/synset_words.txt'
  
  cfg['basepath'] =   '/itf-fi-ml/shared/users/alexabin/07112022_fwdstats/' #'./tester'          

  device = torch.device('cuda:0')
          
  cfg['modelstr']= 'res50'     
  getquantstats_forward(cfg, device)
  
  cfg['modelstr']= 'dense121'     
  getquantstats_forward(cfg, device)    
  
  cfg['modelstr']= 'effb0'     
  getquantstats_forward(cfg, device)  
  


==> fwdpass_activationstats/plotactivationstats.py <==
import numpy as np, os,math
import torch
import matplotlib.pyplot as plt
import scipy.stats

import matplotlib as mpl

def plotstuff():

  cfg={}
  cfg['basepath'] =  './' #'/itf-fi-ml/shared/users/alexabin/07112022_fwdstats/'
  addstub='_seedv18'

  pvals=torch.tensor([0.99,0.98,0.97,0.96,0.95,0.9,0.85,0.8,0.75,0.7,0.65,0.6,0.55,0.5,0.45,0.4,0.35,0.3,0.25,0.2,0.15,0.1])
  # q1-q2: gamma, prob, colorcode layers?


  cm = mpl.colormaps['viridis']

  for model in ['res50','dense121','effb0']:
  #for model in ['effb0']:  
    cfg['modelstr'] = model
    
    done = False
    
    
    #fig, ax = plt.subplots(figsize=(4,4))  
    #plt.title(model+' ')
    
    
    if model == 'res50': 
      layerrange = [0, 3, 6, 9, 12, 16]
    elif model == 'dense121':
      layerrange = [0, 10,20, 30, 73,74]
    elif  model =='effb0':
      layerrange = [0, 3, 6, 9, 12, 16]
      
    for layernum in layerrange:

      outpath =  os.path.join(cfg['basepath'], 'fwdactivstats_'+addstub, cfg['modelstr'], 'layer'+str(layernum) )        
      savenm = os.path.join(outpath,  'batchind_{:d}'.format(0)+'_actq.pt' )
      if not os.path.isfile(savenm):
        done = True
        
      if done:
        break

      fig, ax = plt.subplots(figsize=(4,4))  
      #plt.title(model+' layer {:d} probabilities'.format(layernum))
      plt.title('Theorem 2 tail probabilities')

      for batchind in range(20):

        savenm = os.path.join(outpath,  'batchind_{:d}'.format(batchind)+'_actq.pt' )

        print(savenm)  
            
        if not os.path.isfile(savenm):
          break    
          
        qstats = torch.load(savenm)
        if batchind ==0:
          allqstats = qstats
        else:
          allqstats = torch.cat( (allqstats,qstats), dim=1)

      m_qstats= torch.mean(allqstats, dim=1)
      p50_qstats= torch.quantile(allqstats, 0.5, dim=1)
      
      
        

      for qhiind in range(4,7): # until 0.9
      
        qs = []
        valsprob=[]
        for qlowind in range(13,pvals.shape[0]): #range(5,pvals.shape[0]): # 0.5 and below
      
        



          #gamma = ((1.0-pvals[qhiind])/pvals[qlowind])**0.5 # this gamma is for averaged contributions
          gamma = ((1.0-pvals[qhiind])/pvals[qlowind])**(-0.5) # this gamma is for summed
          if p50_qstats[qlowind]>0:
            K=  m_qstats[qhiind]/m_qstats[qlowind]       
            prob = 1-scipy.stats.cauchy.cdf(K,loc=0,scale=gamma)
          elif (m_qstats[qlowind]<-1*1e-10) and (m_qstats[qhiind]<-1*1e-10)  :
            
            K=m_qstats[qlowind] / m_qstats[qhiind]
            prob = 1-scipy.stats.cauchy.cdf(K,loc=0,scale=gamma)
          else:
            K=  m_qstats[qhiind]/1e-10
            prob = 0
          
          if K<0:
            print('??',p50_qstats[qhiind],p50_qstats[qlowind])
          

          
          print(qhiind,qlowind, gamma,K,prob )
          
          #if K>0: # if K ==0 then the top activations are already zero
          #  valsprob.append(prob)  
          #  qs.append(1-pvals[qhiind])
          #relindex= 1-(qlowind - 13) / (pvals.shape[0]-1.0-13)
          
          if K>0:
            valsprob.append(prob)  
            qs.append(  100*pvals[qlowind])
            relindex=  (qhiind-4)/3. # qhiind/5.0 #qhiind/4.0
            
        #ax.plot(qs,valsprob, color = cm(relindex),marker='x', label = 'bottom {:.2f}'.format(pvals[qlowind]) )
        ax.plot(qs,valsprob, color = cm(relindex),marker='x', label = 'top {:2.0f} %'.format( 100*(1-pvals[qhiind])) )
      
      #plt.xlabel('top percent')
      plt.xlabel('bottom % of activations')
      plt.legend()  
      
      
      print(model,layernum)
      
      savestr= model+'_lvl{:d}.eps'.format(layernum)
      plt.savefig(savestr , bbox_inches='tight',pad_inches = 0)
      
      plt.show()

def plotstuff_zeros_sparsity():

  cfg={}
  cfg['basepath'] =  './' #'/itf-fi-ml/shared/users/alexabin/07112022_fwdstats/'
  addstub='_seedv18'

  cm = mpl.colormaps['viridis']

  for model in ['res50','dense121','effb0']:
  #for model in ['effb0']:  
    cfg['modelstr'] = model
    
    done = False
    
    
    fig, ax = plt.subplots(figsize=(4,4))  
    #plt.title(model+' ')
    
    
    if model == 'res50': 
      layerrange = np.arange(17)
    elif model == 'dense121':
      layerrange = np.arange(121)
    elif  model =='effb0':
      layerrange = np.arange(17)
    
     
    stats=[]  
    for layernum in layerrange:

      outpath =  os.path.join(cfg['basepath'], 'fwdactivstats_'+addstub, cfg['modelstr'], 'layer'+str(layernum) )        
      savenm = os.path.join(outpath,  'batchind_{:d}'.format(0)+'_actq.pt' )
      if not os.path.isfile(savenm):
        done = True
        
      if done:
        break

      
      #fig, ax = plt.subplots(figsize=(4,4))  
      #plt.title(model+' layer {:d} probabilities'.format(layernum))
      #plt.title('Theorem 2 tail probabilities')

      for batchind in range(20):

        savenm = os.path.join(outpath,  'batchind_{:d}'.format(batchind)+'_actq.pt' )

        print(savenm)  
            
        if not os.path.isfile(savenm):
          break    
          
        qstats = torch.load(savenm)
        if batchind ==0:
          allqstats = qstats
        else:
          allqstats = torch.cat( (allqstats,qstats), dim=1)

      zerocount=torch.mean( (allqstats<=0).to(torch.float))
      
      #hist = np.histogram(allqstats.numpy(), bins=50)

      #ax.plot(qs,valsprob, color = cm(relindex),marker='x', label = 'top {:2.0f} %'.format( 100*(1-pvals[qhiind])) )
      #ax.plot(hist)
      print('zero',zerocount.item())
      stats.append(zerocount.cpu().numpy())
      
    stats2= np.array(stats)
      
    ax.plot( np.arange(stats2.size) , stats2 ,'bX-')
    savestr= model+'_fracnonpos.eps'
    plt.savefig(savestr , bbox_inches='tight',pad_inches = 0)

    plt.show()
      
if __name__ == '__main__':
  plotstuff()
  #plotstuff_zeros_sparsity()
          

